Maximal Enhancements in Eight-Dimensional Non-Supersymmetric Heterotic Strings

We classify maximally enhanced, rank-preserving non-supersymmetric heterotic strings in eight dimensions by studying orbifolds of supersymmetric heterotic strings on $T^2$. We first review the construction in nine dimensions, where it reproduces the $95$ maximally semisimple enhancement points obtained from previous extended-Dynkin analyses. We then start from the maximally enhanced supersymmetric Narain points in eight dimensions and use Kac's theorem to enumerate candidate order-two inner actions, retaining only those that lift to consistent Narain-lattice shifts. This gives $1210$ maximal enhancement points, of which $71$ are tachyon-free, and $25$ have neither tachyons nor shifted-sector massless scalars. For each entry we determine the gauge algebra and the low-lying scalar and fermion spectra, and for the tachyon-free cases we evaluate the one-loop cosmological constant. For the 25 subcases without shifted-sector massless scalars, we further compute the Hessian of the one-loop potential and test the refined de Sitter swampland conjecture.

==> anc/8dresults.csv <==
k,L_SUSY,\hat{w}^1,\hat{w}^2,\hat{n}_1,\hat{n}_2,\delta_{16},L_nonSUSY,NumTachyons,NumMasslessScalars,NumMasslessFermions,RightMovingGaugeAlgebra
1,A3 + A3 + A3 + A3 + A3 + A3,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0}",A3 + A3 + A3 + A3 + A3 + A3,70,288,0,U(1)^2
1,A3 + A3 + A3 + A3 + A3 + A3,0,0,2,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A3 + A3 + A3 + A3 + A3,64,0,72,U(1)^2
1,A3 + A3 + A3 + A3 + A3 + A3,0,0,2,1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0}",A3 + A3 + A3 + A3 + A3 + A3,0,360,0,A1+U(1)
1,A3 + A3 + A3 + A3 + A3 + A3,0,0,0,0,"{1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2}",A3 + A3 + A3 + A3 + A3 + A3,0,0,108,U(1)^2
2,A1 + A1 + A4 + A4 + A4 + A4,3,1,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 5/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A1 + A1 + A4 + A4 + A4 + A4,4,800,0,U(1)^2
3,A2 + A2 + A3 + A3 + A4 + A4,0,4,0,-3,"{-1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 1, 1, -1/2, -1/2, -1/2, -1/2, 0, 0}",A2 + A2 + A3 + A3 + A4 + A4,200,0,0,U(1)^2
3,A2 + A2 + A3 + A3 + A4 + A4,4,8,-4,-9,"{1/2, 1/2, 3/2, 3/2, 3/2, -1/2, -1/2, -5/2, 3, 1, -1, -1, -1, -1, 0, 0}",A2 + A2 + A3 + A3 + A4 + A4,48,0,36,U(1)^2
4,A1 + A1 + A1 + A5 + A5 + A5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + A5 + A5,116,0,0,U(1)^2
4,A1 + A1 + A1 + A5 + A5 + A5,0,0,0,2,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}",A1 + A1 + A1 + A5 + A5 + A5,144,0,80,U(1)^2
4,A1 + A1 + A1 + A5 + A5 + A5,0,0,0,2,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + A5 + A5,16,0,120,U(1)^2
5,A2 + A2 + A2 + A2 + A5 + A5,1,1,-1,-1,"{0, 0, -1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A2 + A2 + A5 + A5,36,0,0,U(1)^2
6,A3 + A5 + A5 + A5,0,0,0,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, 3/4, 3/4, 1/4}",A3 + A5 + A5 + A5,78,204,0,A1+U(1)
6,A3 + A5 + A5 + A5,1,0,-1,2,"{0, 0, 0, 0, 1, 1/2, 1/2, 0, 1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4}",A3 + A5 + A5 + A5,72,0,0,U(1)^2
7,A1 + A1 + A3 + A3 + A5 + A5,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A3 + A3 + A5 + A5,100,0,0,U(1)^2
7,A1 + A1 + A3 + A3 + A5 + A5,0,2,0,-2,"{1/4, 1/4, 1/4, 1/4, -1/4, -1/4, -1/4, -1/4, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + A5 + A5,144,0,80,U(1)^2
7,A1 + A1 + A3 + A3 + A5 + A5,0,2,0,-2,"{1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A3 + A3 + A5 + A5,64,0,116,U(1)^2
7,A1 + A1 + A3 + A3 + A5 + A5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0}",A1 + A1 + A3 + A3 + A5 + A5,92,0,0,U(1)^2
7,A1 + A1 + A3 + A3 + A5 + A5,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, -1/2, -1/2, 1/2, 1/2, -1/2, 1/2}",A1 + A1 + A3 + A3 + A5 + A5,72,0,24,U(1)^2
8,A1 + A2 + A2 + A3 + A5 + A5,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, -1, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A3 + A5 + A5,96,360,0,U(1)^2
8,A1 + A2 + A2 + A3 + A5 + A5,3,2,-3,0,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A2 + A2 + A3 + A5 + A5,72,144,40,U(1)^2
9,A4 + A4 + A5 + A5,3,3,-3,-3,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A4 + A4 + A5 + A5,100,0,0,U(1)^2
10,A2 + A2 + A4 + A5 + A5,1,2,-1,-2,"{-1/4, 1/4, 1/4, 1/4, 5/4, 1/4, 1/4, -1/4, 1, 1/2, 1/2, 0, 0, 0, 0, 0}",A2 + A2 + A4 + A5 + A5,72,360,0,U(1)^2
11,A1 + A3 + A4 + A5 + A5,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A4 + A5 + A5,96,0,40,U(1)^2
11,A1 + A3 + A4 + A5 + A5,0,0,0,0,"{-1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A4 + A5 + A5,116,0,0,U(1)^2
11,A1 + A3 + A4 + A5 + A5,2,0,-2,0,"{-1/4, -1/4, -1/4, 3/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A4 + A5 + A5,120,0,40,U(1)^2
12,A1 + A2 + A3 + A3 + A4 + A5,2,0,-2,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A2 + A3 + A3 + A4 + A5,96,0,76,U(1)^2
12,A1 + A2 + A3 + A3 + A4 + A5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0}",A1 + A2 + A3 + A3 + A4 + A5,120,162,0,U(1)^2
13,A6 + A6 + A6,0,1,0,-1,"{-1/4, -1/4, -1/4, -1/4, -1/4, 3/4, 1/4, 1/4, 1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 3/4, 1/4}",A6 + A6 + A6,0,252,0,A1+U(1)
14,A1 + A1 + A2 + A2 + A6 + A6,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A2 + A6 + A6,116,0,0,U(1)^2
15.1,A3 + A3 + A6 + A6,4,8,-4,-9,"{-2, 2, 2, 0, 0, 0, 0, -2, 3, 1, -1, -1, -1, -1, 0, 0}",A3 + A3 + A6 + A6,112,0,36,U(1)^2
15.1,A3 + A3 + A6 + A6,0,10,0,-9,"{-5/2, 5/2, 5/2, -1/2, -1/2, -1/2, -1/2, -1/2, 5/2, 5/2, -1, -1, -1, -1, 1/2, 1/2}",A3 + A3 + A6 + A6,230,0,0,U(1)^2
16,A2 + A4 + A6 + A6,5,3,-5,-3,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 2, -1/2, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A4 + A6 + A6,100,0,0,U(1)^2
17.1,A1 + A1 + A2 + A4 + A4 + A6,20,5,-21,1,"{5/4, 5/4, 5/4, 5/4, 5/4, 5/4, 5/4, -35/4, 33/4, -7/4, -7/4, -7/4, -7/4, -5/4, -5/4, 5/4}",A1 + A1 + A2 + A4 + A4 + A6,124,0,0,U(1)^2
18.1,A1 + A3 + A4 + A4 + A6,0,2,0,-2,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, 1/2}",A1 + A3 + A4 + A4 + A6,154,0,0,U(1)^2
18.2,A1 + A3 + A4 + A4 + A6,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A4 + A4 + A6,216,0,0,U(1)^2
19.1,A2 + A3 + A3 + A4 + A6,4,12,-4,-14,"{0, 0, 0, -2, -2, -2, -2, -4, 4, 2, -3/2, -3/2, -3/2, -3/2, 0, 0}",A2 + A3 + A3 + A4 + A6,184,0,0,U(1)^2
19.1,A2 + A3 + A3 + A4 + A6,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A3 + A4 + A6,80,0,36,U(1)^2
20,A1 + A2 + A2 + A3 + A4 + A6,8,2,-8,-2,"{1/2, 1/2, 1/2, 1/2, 1, 1, 1, -3, 3, -1, -1, -1, 0, 0, 0, 0}",A1 + A2 + A2 + A3 + A4 + A6,104,0,0,U(1)^2
21,A1 + A1 + A5 + A5 + A6,6,2,-6,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 9/4, -3/4, -3/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A1 + A1 + A5 + A5 + A6,152,0,80,U(1)^2
21,A1 + A1 + A5 + A5 + A6,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + A6,76,0,0,U(1)^2
22,A1 + A3 + A3 + A5 + A6,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + A6,64,152,0,U(1)^2
22,A1 + A3 + A3 + A5 + A6,0,0,0,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, -1/4}",A1 + A3 + A3 + A5 + A6,64,0,76,U(1)^2
22,A1 + A3 + A3 + A5 + A6,6,0,-6,2,"{-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -9/4, 7/4, -5/4, -5/4, 1/4, 1/4, 1/4, 1/4, -1/4}",A1 + A3 + A3 + A5 + A6,54,196,0,A1+U(1)
23.1,A1 + A2 + A4 + A5 + A6,4,2,-4,-1,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A4 + A5 + A6,180,0,40,U(1)^2
23.3,A1 + A2 + A4 + A5 + A6,0,3,0,-3,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A1 + A2 + A4 + A5 + A6,80,0,40,U(1)^2
24,A3 + A4 + A5 + A6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A3 + A4 + A5 + A6,204,0,0,U(1)^2
25,A1 + A1 + A1 + A1 + A7 + A7,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1, 0, 0, 0, -1/2, -1/2, 0, 0}",A1 + A1 + A1 + A1 + A7 + A7,4,552,0,A1+U(1)
25,A1 + A1 + A1 + A1 + A7 + A7,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + A7 + A7,116,0,0,U(1)^2
25,A1 + A1 + A1 + A1 + A7 + A7,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2}",A1 + A1 + A1 + A1 + A7 + A7,0,0,156,U(1)^2
26.1,A2 + A2 + A7 + A7,3,3,-3,-3,"{0, 0, 0, 1/2, 1/2, 1/2, 0, -3/2, 3/2, 0, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A2 + A7 + A7,146,0,0,U(1)^2
26.1,A2 + A2 + A7 + A7,0,2,0,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A2 + A2 + A7 + A7,256,0,140,U(1)^2
26.1,A2 + A2 + A7 + A7,3,3,-1,-3,"{0, 0, 0, 1/2, 1/2, 1/2, 0, -3/2, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A2 + A2 + A7 + A7,96,0,0,U(1)^2
26.2,A2 + A2 + A7 + A7,3,6,-3,-6,"{-3/2, 3/2, 3/2, 0, 0, 0, 0, -3/2, 2, 1/2, 1/2, -1, -1, -1, 0, 0}",A2 + A2 + A7 + A7,176,0,70,U(1)^2
27.1,A1 + A3 + A7 + A7,0,0,2,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + A7,256,0,140,U(1)^2
27.1,A1 + A3 + A7 + A7,0,0,2,1,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + A7,24,252,0,A1+U(1)
27.1,A1 + A3 + A7 + A7,0,0,2,2,"{1, 0, 0, 0, 0, 0, 1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + A7,262,280,0,U(1)^2
28,A1 + A1 + A3 + A3 + A3 + A7,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A3 + A3 + A7,36,260,0,U(1)^2
28,A1 + A1 + A3 + A3 + A3 + A7,0,0,0,0,"{-1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A3 + A3 + A7,48,0,60,U(1)^2
28,A1 + A1 + A3 + A3 + A3 + A7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + A3 + A7,78,120,0,U(1)^2
28,A1 + A1 + A3 + A3 + A3 + A7,0,0,0,0,"{-1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, 3/4, 3/4}",A1 + A1 + A3 + A3 + A3 + A7,38,192,0,A1+U(1)
28,A1 + A1 + A3 + A3 + A3 + A7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A3 + A7,0,0,130,U(1)^2
29,A2 + A3 + A3 + A3 + A7,2,2,-2,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 1, 0, 0, -1, 0, 0, 0, 0}",A2 + A3 + A3 + A3 + A7,128,0,106,U(1)^2
29,A2 + A3 + A3 + A3 + A7,4,1,-4,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 3/2, -1/2, -1/2, -1/2, -1/2, 1/2, 0, 0}",A2 + A3 + A3 + A3 + A7,36,196,0,A1+U(1)
29,A2 + A3 + A3 + A3 + A7,1,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A2 + A3 + A3 + A3 + A7,130,72,0,U(1)^2
29,A2 + A3 + A3 + A3 + A7,5,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 3/2, -1, 0, -1/2, -1/2, 1/2, 0, 0}",A2 + A3 + A3 + A3 + A7,88,0,36,U(1)^2
29,A2 + A3 + A3 + A3 + A7,0,1,2,1,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, -1/2, 1/2, 1/2, 0, 0}",A2 + A3 + A3 + A3 + A7,134,212,0,U(1)^2
30,A2 + A2 + A3 + A4 + A7,5,2,-5,-2,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 2, -1/2, -1/2, -1, 0, 0, 0, 0}",A2 + A2 + A3 + A4 + A7,80,0,70,U(1)^2
30,A2 + A2 + A3 + A4 + A7,10,1,-10,-1,"{0, 0, 0, 1, 1, 1, 1, -4, 7/2, -3/2, -3/2, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A3 + A4 + A7,240,0,0,U(1)^2
30,A2 + A2 + A3 + A4 + A7,5,1,-5,-1,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 2, -1/2, -1/2, 0, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + A4 + A7,60,0,0,U(1)^2
31,A1 + A1 + A2 + A3 + A4 + A7,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A3 + A4 + A7,200,0,0,U(1)^2
31,A1 + A1 + A2 + A3 + A4 + A7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A4 + A7,32,0,94,U(1)^2
31,A1 + A1 + A2 + A3 + A4 + A7,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A3 + A4 + A7,142,0,0,U(1)^2
32,A1 + A5 + A5 + A7,4,1,-4,-1,"{-1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 5/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A5 + A5 + A7,168,0,40,U(1)^2
32,A1 + A5 + A5 + A7,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 3/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A5 + A5 + A7,128,0,110,U(1)^2
32,A1 + A5 + A5 + A7,2,1,-2,-1,"{1/4, 5/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A5 + A5 + A7,192,0,0,U(1)^2
33,A1 + A1 + A1 + A3 + A5 + A7,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A3 + A5 + A7,260,0,0,U(1)^2
33,A1 + A1 + A1 + A3 + A5 + A7,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + A7,90,0,0,U(1)^2
33,A1 + A1 + A1 + A3 + A5 + A7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + A7,214,0,0,U(1)^2
33,A1 + A1 + A1 + A3 + A5 + A7,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, 3/4, 3/4}",A1 + A1 + A1 + A3 + A5 + A7,136,0,64,U(1)^2
33,A1 + A1 + A1 + A3 + A5 + A7,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + A7,128,0,134,U(1)^2
34,A1 + A2 + A3 + A5 + A7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A5 + A7,32,0,110,U(1)^2
34,A1 + A2 + A3 + A5 + A7,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A3 + A5 + A7,228,144,0,U(1)^2
34,A1 + A2 + A3 + A5 + A7,2,1,-2,1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A3 + A5 + A7,60,180,0,U(1)^2
35.1,A1 + A1 + A4 + A5 + A7,0,0,0,0,"{0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A4 + A5 + A7,124,0,0,U(1)^2
35.1,A1 + A1 + A4 + A5 + A7,0,8,2,-7,"{0, 0, 0, 2, 2, -2, -1, -1, 2, 2, -1, -1, -1, -1, 0, 0}",A1 + A1 + A4 + A5 + A7,192,0,110,U(1)^2
35.1,A1 + A1 + A4 + A5 + A7,0,8,2,-7,"{0, 0, 0, 3/2, 5/2, -2, -1, -1, 2, 2, -1, -1, -1, -1, -1/2, 1/2}",A1 + A1 + A4 + A5 + A7,120,0,40,U(1)^2
36.1,A2 + A4 + A5 + A7,3,0,-3,0,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 1, -1/2, -1/2, 0, 0, 0, 0, 0}",A2 + A4 + A5 + A7,80,0,70,U(1)^2
36.2,A2 + A4 + A5 + A7,2,0,-2,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A2 + A4 + A5 + A7,160,0,70,U(1)^2
37,A1 + A2 + A2 + A6 + A7,0,2,0,-2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A6 + A7,32,0,70,U(1)^2
38,A1 + A1 + A3 + A6 + A7,4,4,-4,-4,"{-1/2, -1/2, -1/2, -1/2, 1, 1, 1, -1, 1/2, -3/2, -3/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A6 + A7,136,0,0,U(1)^2
38,A1 + A1 + A3 + A6 + A7,8,2,-8,-2,"{-1/4, -1/4, -1/4, -1/4, 5/4, 5/4, 5/4, -11/4, 9/4, -7/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A6 + A7,96,0,94,U(1)^2
38,A1 + A1 + A3 + A6 + A7,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A6 + A7,222,0,0,U(1)^2
39,A2 + A3 + A6 + A7,6,0,-4,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 1, -1, 0, 0, 0, 0, 0, 0}",A2 + A3 + A6 + A7,160,0,70,U(1)^2
39,A2 + A3 + A6 + A7,8,1,-8,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 9/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A2 + A3 + A6 + A7,166,140,0,U(1)^2
39,A2 + A3 + A6 + A7,14,1,-12,-1,"{-3/4, 3/4, 3/4, 3/4, 3/4, 3/4, 3/4, -15/4, 13/4, -11/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A2 + A3 + A6 + A7,84,232,0,A1+U(1)
40.1,A1 + A4 + A6 + A7,5,2,-5,-2,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 2, -1/2, -1/2, -1, 0, 0, 0, 0}",A1 + A4 + A6 + A7,80,0,70,U(1)^2
40.2,A1 + A4 + A6 + A7,2,4,-2,-3,"{-1, 1, 1, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + A6 + A7,160,0,70,U(1)^2
41,A5 + A6 + A7,9,8,-9,-8,"{-2, 2, 2, 1/2, 1/2, 1/2, 1/2, -4, 4, -1/2, -1/2, -1, -1, -1, -1, 1}",A5 + A6 + A7,208,0,70,U(1)^2
42.1,A1 + A1 + A8 + A8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A8 + A8,148,0,0,U(1)^2
43,A1 + A2 + A2 + A2 + A3 + A8,4,1,-4,-1,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, -1/2, 1/2, 0, 0}",A1 + A2 + A2 + A2 + A3 + A8,204,0,0,U(1)^2
44,A1 + A1 + A4 + A4 + A8,10,2,-10,-2,"{0, 0, 0, 1, 1, 1, 1, -4, 4, -1, -1, -1, -1/2, -1/2, -1/2, 1/2}",A1 + A1 + A4 + A4 + A8,136,0,0,U(1)^2
45,A2 + A2 + A2 + A4 + A8,3,3,-3,-3,"{0, 0, 1/2, 1/2, 1/2, 0, 0, -3/2, 3/2, 0, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A2 + A2 + A4 + A8,72,0,0,U(1)^2
46,A1 + A2 + A3 + A4 + A8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A4 + A8,126,0,0,U(1)^2
47,A1 + A2 + A2 + A5 + A8,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, -1/4}",A1 + A2 + A2 + A5 + A8,48,0,40,U(1)^2
48,A2 + A3 + A5 + A8,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A2 + A3 + A5 + A8,42,240,0,A1+U(1)
49,A1 + A4 + A5 + A8,0,3,0,-3,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A4 + A5 + A8,80,0,40,U(1)^2
50,A1 + A1 + A2 + A6 + A8,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A6 + A8,132,0,0,U(1)^2
51,A1 + A3 + A6 + A8,4,8,-4,-8,"{-2, 2, 2, 0, 0, 0, 0, -2, 1/2, -3/2, -3/2, -3/2, 1, 1, 1, 1}",A1 + A3 + A6 + A8,106,0,0,U(1)^2
53,A1 + A2 + A7 + A8,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A7 + A8,32,0,70,U(1)^2
54.1,A9 + A9,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 5/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A9 + A9,0,720,0,2A1
54.2,A9 + A9,1,1,1,1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A9 + A9,400,0,0,U(1)^2
55,A1 + A2 + A3 + A3 + A9,4,0,-4,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 1, 1, -1, -1, 0, 0, 0, 0}",A1 + A2 + A3 + A3 + A9,112,72,0,U(1)^2
55,A1 + A2 + A3 + A3 + A9,6,0,-6,0,"{-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -9/4, 3/2, 3/2, -1, -1, -1, 0, 0, 0}",A1 + A2 + A3 + A3 + A9,30,244,0,A1+U(1)
55,A1 + A2 + A3 + A3 + A9,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A3 + A9,40,0,36,U(1)^2
56,A1 + A1 + A2 + A2 + A3 + A9,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A2 + A3 + A9,52,0,0,U(1)^2
56,A1 + A1 + A2 + A2 + A3 + A9,4,0,-4,0,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A2 + A3 + A9,144,0,0,U(1)^2
56,A1 + A1 + A2 + A2 + A3 + A9,4,0,-4,0,"{0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 7/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A2 + A3 + A9,36,0,24,U(1)^2
57,A1 + A4 + A4 + A9,3,1,-3,-1,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A1 + A4 + A4 + A9,100,0,0,U(1)^2
58,A1 + A1 + A1 + A2 + A4 + A9,6,2,-6,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 0}",A1 + A1 + A1 + A2 + A4 + A9,134,0,0,U(1)^2
58,A1 + A1 + A1 + A2 + A4 + A9,6,2,-6,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1, 0, 0, 0}",A1 + A1 + A1 + A2 + A4 + A9,154,0,0,U(1)^2
59,A1 + A1 + A3 + A4 + A9,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A4 + A9,164,0,0,U(1)^2
59,A1 + A1 + A3 + A4 + A9,0,0,0,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A4 + A9,206,0,0,U(1)^2
59,A1 + A1 + A3 + A4 + A9,0,0,0,0,"{-1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A4 + A9,40,0,24,U(1)^2
60,A1 + A1 + A2 + A5 + A9,6,2,-6,-2,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -5/2, 2, 1, -1, -1, -1, 0, 0, 0}",A1 + A1 + A2 + A5 + A9,124,0,0,U(1)^2
60,A1 + A1 + A2 + A5 + A9,6,2,-6,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 3/2, 3/2, -1, -1, -1, 0, 0, 0}",A1 + A1 + A2 + A5 + A9,140,0,40,U(1)^2
61,A1 + A3 + A5 + A9,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A5 + A9,276,0,0,U(1)^2
61,A1 + A3 + A5 + A9,0,1,0,-1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A5 + A9,144,0,0,U(1)^2
61,A1 + A3 + A5 + A9,0,2,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A5 + A9,40,0,40,U(1)^2
62.1,A4 + A5 + A9,1,3,1,-3,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A4 + A5 + A9,200,0,0,U(1)^2
62.2,A4 + A5 + A9,2,1,-2,-1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 3/4, 1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A4 + A5 + A9,160,0,0,U(1)^2
63,A1 + A1 + A1 + A6 + A9,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1/2, -1/2, 0, 0}",A1 + A1 + A1 + A6 + A9,74,276,0,A1+U(1)
63,A1 + A1 + A1 + A6 + A9,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2}",A1 + A1 + A1 + A6 + A9,136,0,0,U(1)^2
64,A1 + A2 + A6 + A9,1,0,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A2 + A6 + A9,40,0,0,U(1)^2
65,A3 + A6 + A9,0,7,0,-7,"{3/4, 3/4, 3/4, 3/4, 3/4, 3/4, -5/4, -5/4, 1, 1, 1, 1, 1, 1, 1, -1}",A3 + A6 + A9,356,0,0,U(1)^2
66,A2 + A7 + A9,0,2,0,-2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A2 + A7 + A9,320,0,70,U(1)^2
67,A1 + A8 + A9,1,0,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A8 + A9,40,0,0,U(1)^2
68,A2 + A3 + A3 + A10,4,6,-2,-6,"{-3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, -7/4, 5/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2}",A2 + A3 + A3 + A10,196,0,0,U(1)^2
68,A2 + A3 + A3 + A10,6,7,-4,-7,"{-3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, -7/4, 11/4, 3/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A2 + A3 + A3 + A10,176,0,36,U(1)^2
69,A1 + A2 + A2 + A3 + A10,8,1,-8,-1,"{0, 0, 1/2, 1/2, 1/2, 3/2, 3/2, -5/2, 7/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2}",A1 + A2 + A2 + A3 + A10,156,0,0,U(1)^2
71.1,A2 + A2 + A4 + A10,15,1,-15,-1,"{0, 0, 0, 3/2, 3/2, 3/2, 3/2, -6, 4, 7/2, -5/2, -5/2, -5/2, 0, 0, 0}",A2 + A2 + A4 + A10,200,0,0,U(1)^2
72,A1 + A1 + A2 + A4 + A10,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A4 + A10,256,0,0,U(1)^2
73.1,A1 + A3 + A4 + A10,10,1,-10,-1,"{-1/4, 3/4, 3/4, 3/4, 3/4, 3/4, 3/4, -17/4, 4, -1, -1, -1, -1, 0, 0, 0}",A1 + A3 + A4 + A10,200,0,0,U(1)^2
73.2,A1 + A3 + A4 + A10,0,2,0,-2,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, 1/2}",A1 + A3 + A4 + A10,130,0,0,U(1)^2
74.1,A1 + A2 + A5 + A10,0,0,0,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A5 + A10,144,0,40,U(1)^2
74.2,A1 + A2 + A5 + A10,18,1,-18,-1,"{0, 0, 3/2, 3/2, 3/2, 3/2, 3/2, -15/2, 29/4, -7/4, -7/4, -7/4, -7/4, -1/4, -1/4, 1/4}",A1 + A2 + A5 + A10,140,0,40,U(1)^2
75.1,A3 + A5 + A10,8,0,-8,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 7/4, 7/4, -9/4, 3/2, 5/2, -1, -1, -1, -1, -1, 1}",A3 + A5 + A10,138,304,0,A1+U(1)
75.2,A3 + A5 + A10,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A3 + A5 + A10,300,0,0,U(1)^2
76,A1 + A1 + A6 + A10,4,4,-4,-4,"{0, 0, 0, 1/2, 3/2, 0, 0, -2, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A6 + A10,214,0,0,U(1)^2
77.1,A2 + A6 + A10,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 1, 1/2, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A6 + A10,42,316,0,A1+U(1)
77.1,A2 + A6 + A10,5,5,-5,-5,"{-5/4, 5/4, 5/4, 1/4, 1/4, 1/4, 1/4, -9/4, 5/2, 0, -3/2, -1/2, -1/2, 0, 0, 0}",A2 + A6 + A10,220,0,0,U(1)^2
78.1,A1 + A7 + A10,4,13,-4,-13,"{13/4, 13/4, -3/4, -3/4, -3/4, -3/4, -3/4, -11/4, 9/4, 1/4, 1/4, 1/4, 1/4, -13/4, -13/4, 13/4}",A1 + A7 + A10,352,0,70,U(1)^2
78.2,A1 + A7 + A10,4,7,-4,-7,"{7/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -9/4, 3, 1, 1, 1, 1, 0, 0, 0}",A1 + A7 + A10,208,0,70,U(1)^2
80,A1 + A2 + A2 + A2 + A11,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A2 + A11,30,108,0,U(1)^2
81,A1 + A1 + A1 + A2 + A2 + A11,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A1 + A2 + A2 + A11,220,0,0,U(1)^2
81,A1 + A1 + A1 + A2 + A2 + A11,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A1 + A2 + A2 + A11,110,0,0,U(1)^2
82,A1 + A3 + A3 + A11,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A11,154,72,0,U(1)^2
82,A1 + A3 + A3 + A11,0,0,0,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A11,112,0,36,U(1)^2
82,A1 + A3 + A3 + A11,0,0,0,2,"{-1/4, -1/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A11,102,316,0,A1+U(1)
83.1,A2 + A2 + A3 + A11,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 0, 0}",A2 + A2 + A3 + A11,168,0,0,U(1)^2
83.1,A2 + A2 + A3 + A11,1,1,1,-1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A3 + A11,144,0,0,U(1)^2
83.1,A2 + A2 + A3 + A11,1,0,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + A3 + A11,0,312,0,A1+U(1)
83.2,A2 + A2 + A3 + A11,3,1,-3,-1,"{0, 0, 0, 1/2, 1/2, 1/2, -1/2, -1, 1, 1/2, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A2 + A3 + A11,18,312,0,A1+U(1)
83.2,A2 + A2 + A3 + A11,2,0,-2,0,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A11,24,312,0,A1+U(1)
84.1,A1 + A1 + A2 + A3 + A11,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A3 + A11,124,0,0,U(1)^2
84.1,A1 + A1 + A2 + A3 + A11,0,0,0,0,"{-1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A3 + A11,108,0,24,U(1)^2
84.1,A1 + A1 + A2 + A3 + A11,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A11,186,0,0,U(1)^2
84.2,A1 + A1 + A2 + A3 + A11,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A3 + A11,96,0,0,U(1)^2
84.2,A1 + A1 + A2 + A3 + A11,4,1,-4,-1,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A2 + A3 + A11,210,0,0,U(1)^2
84.2,A1 + A1 + A2 + A3 + A11,4,1,-4,-1,"{0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -3/4, 1/4}",A1 + A1 + A2 + A3 + A11,104,0,24,U(1)^2
85,A1 + A1 + A1 + A4 + A11,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A4 + A11,196,0,0,U(1)^2
85,A1 + A1 + A1 + A4 + A11,0,0,0,0,"{0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A4 + A11,164,0,0,U(1)^2
86,A1 + A2 + A4 + A11,6,1,-6,-1,"{1/2, -1/2, -1/2, -1/2, 1, 1, 1, -2, 5/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 0}",A1 + A2 + A4 + A11,110,0,0,U(1)^2
87.1,A1 + A1 + A5 + A11,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1/2, -1/2}",A1 + A1 + A5 + A11,44,332,0,A1+U(1)
87.1,A1 + A1 + A5 + A11,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -3/4, 1/4}",A1 + A1 + A5 + A11,288,80,40,U(1)^2
87.2,A1 + A1 + A5 + A11,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A5 + A11,166,0,0,U(1)^2
87.2,A1 + A1 + A5 + A11,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2}",A1 + A1 + A5 + A11,264,0,40,U(1)^2
88,A2 + A5 + A11,1,0,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A5 + A11,0,336,0,A1+U(1)
89,A1 + A6 + A11,1,4,1,-4,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1, 1/2, 1/2, -1, -1, 0, 0, 0}",A1 + A6 + A11,0,352,0,A1+U(1)
90,A1 + A1 + A2 + A2 + A12,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A2 + A12,126,0,0,U(1)^2
91,A1 + A2 + A3 + A12,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A12,210,0,0,U(1)^2
92.1,A1 + A1 + A4 + A12,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A4 + A12,316,0,0,U(1)^2
92.2,A1 + A1 + A4 + A12,6,2,-6,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1, 0, 0, 0}",A1 + A1 + A4 + A12,220,0,0,U(1)^2
94,A1 + A5 + A12,4,3,-4,-3,"{-3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, -7/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A5 + A12,268,0,40,U(1)^2
96.1,A1 + A2 + A2 + A13,0,0,0,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A2 + A13,96,0,0,U(1)^2
96.2,A1 + A2 + A2 + A13,6,1,-6,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 7/4, 5/4, -3/4, -3/4, -3/4, -3/4, -3/4, 3/4}",A1 + A2 + A2 + A13,74,0,0,U(1)^2
97,A1 + A1 + A1 + A2 + A13,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + A13,172,0,0,U(1)^2
97,A1 + A1 + A1 + A2 + A13,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A13,368,0,0,U(1)^2
97,A1 + A1 + A1 + A2 + A13,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A13,104,0,0,U(1)^2
98,A1 + A1 + A3 + A13,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A13,356,0,0,U(1)^2
98,A1 + A1 + A3 + A13,4,1,-4,-1,"{-1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A3 + A13,200,0,24,U(1)^2
98,A1 + A1 + A3 + A13,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A13,316,0,0,U(1)^2
99,A2 + A3 + A13,4,0,-4,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1, -1, 1/2, 3/2, -1, -1, 0, 0, 0, 0}",A2 + A3 + A13,90,400,0,A1+U(1)
100.1,A1 + A4 + A13,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 3/2, 0, 0, 0, 0, -1/2, 1/2, 1/2}",A1 + A4 + A13,320,0,0,U(1)^2
100.2,A1 + A4 + A13,8,3,-8,-3,"{1, -1, -1, -1, 3/2, 3/2, 3/2, -5/2, 15/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A4 + A13,160,0,0,U(1)^2
101,A5 + A13,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 5/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A5 + A13,168,424,0,A1+U(1)
102,A2 + A2 + A14,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 1, 1/2, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A2 + A14,90,444,0,A1+U(1)
103.1,A1 + A1 + A2 + A14,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A14,184,0,0,U(1)^2
103.2,A1 + A1 + A2 + A14,4,4,-4,-4,"{-3/4, -3/4, -3/4, 5/4, 5/4, 5/4, 5/4, -3/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A2 + A14,214,0,0,U(1)^2
104,A1 + A3 + A14,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A14,276,0,0,U(1)^2
106,A1 + A1 + A1 + A15,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A15,484,0,0,U(1)^2
106,A1 + A1 + A1 + A15,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A15,20,492,0,A1+U(1)
107.1,A1 + A2 + A15,0,0,0,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A15,12,496,0,A1+U(1)
107.1,A1 + A2 + A15,0,1,2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A15,160,0,0,U(1)^2
108,A3 + A15,2,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 1}",A3 + A15,6,1008,0,2A1
109.1,A1 + A1 + A16,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A16,140,552,0,A1+U(1)
109.2,A1 + A1 + A16,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A16,548,0,0,U(1)^2
111.1,A1 + A17,1,0,1,1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A17,72,616,0,A1+U(1)
111.2,A1 + A17,1,1,1,-1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4}",A1 + A17,0,1232,0,2A1
113,A4 + A4 + D5 + D5,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A4 + A4 + D5 + D5,230,200,0,U(1)^2
113,A4 + A4 + D5 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A4 + A4 + D5 + D5,0,0,100,U(1)^2
113,A4 + A4 + D5 + D5,2,2,-2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + A4 + A4,84,0,96,U(1)^2
114,A3 + A5 + A5 + D5,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A3 + A5 + A5 + D5,180,0,0,U(1)^2
114,A3 + A5 + A5 + D5,2,2,0,-2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, -1, 0, 0, 0, 0, 0}",A3 + A5 + A5 + D5,120,0,0,U(1)^2
114,A3 + A5 + A5 + D5,2,1,0,-1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 5/4, 1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A3 + A5 + A5 + D5,80,0,60,U(1)^2
114,A3 + A5 + A5 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + A5 + A5,56,0,104,U(1)^2
115,A4 + A4 + A5 + D5,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A4 + A4 + A5 + D5,250,0,0,U(1)^2
115,A4 + A4 + A5 + D5,3,2,-3,-2,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A3 + A4 + A4 + A5,80,0,64,U(1)^2
116,A1 + A3 + A4 + A5 + D5,0,2,0,-2,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, 1/2}",A1 + A3 + A4 + A5 + D5,174,0,0,U(1)^2
116,A1 + A3 + A4 + A5 + D5,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, -1/2, 1/2}",A1 + A3 + A4 + A5 + D5,64,0,100,U(1)^2
116,A1 + A3 + A4 + A5 + D5,2,2,0,-2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, -1, 0, 0, 0, 0, 0}",A1 + A3 + A4 + A5 + D5,140,0,0,U(1)^2
116,A1 + A3 + A4 + A5 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A3 + A4 + A5,56,0,88,U(1)^2
116,A1 + A3 + A4 + A5 + D5,2,2,-2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, -1, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A4 + A5,252,0,48,U(1)^2
117,A1 + A6 + A6 + D5,4,4,-4,-4,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 2, 0, 0, -1, -1, 0, 0, 0}",A1 + A6 + A6 + D5,192,0,0,U(1)^2
117,A1 + A6 + A6 + D5,2,2,-2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, -1/2, -1/2, 0, 0, 0}",A1 + A1 + A1 + A3 + A6 + A6,116,0,48,U(1)^2
118,A2 + A2 + A3 + A6 + D5,8,1,-8,-1,"{0, 0, 0, 0, 1, 1, 1, -3, 3, -1, -1, 0, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + A6 + D5,300,0,0,U(1)^2
118,A2 + A2 + A3 + A6 + D5,4,2,-4,-2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A6 + D5,132,0,0,U(1)^2
118,A2 + A2 + A3 + A6 + D5,4,1,-4,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A3 + A6 + D5,272,0,60,U(1)^2
119,A1 + A2 + A4 + A6 + D5,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + A4 + A6 + D5,270,0,0,U(1)^2
119,A1 + A2 + A4 + A6 + D5,0,2,0,-2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A3 + A4 + A6,100,0,48,U(1)^2
120.1,A2 + A5 + A6 + D5,4,0,-4,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A5 + A6 + D5,112,0,0,U(1)^2
120.1,A2 + A5 + A6 + D5,6,0,-6,2,"{0, 0, 1/2, 1/2, 1, 1, 1, -2, 7/4, -5/4, -5/4, 1/4, 1/4, 1/4, 1/4, -1/4}",A1 + A1 + A2 + A3 + A5 + A6,60,0,64,U(1)^2
120.2,A2 + A5 + A6 + D5,2,2,0,-2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, -1, 0, 0, 0, 0, 0}",A2 + A5 + A6 + D5,180,0,0,U(1)^2
120.2,A2 + A5 + A6 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A5 + A6,56,0,64,U(1)^2
121,A1 + A7 + D5 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A7 + D5 + D5,106,224,0,U(1)^2
121,A1 + A7 + D5 + D5,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A7 + D5,156,480,48,U(1)^2
121,A1 + A7 + D5 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A7 + D5 + D5,0,0,170,U(1)^2
121,A1 + A7 + D5 + D5,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A7 + D5,40,480,64,U(1)^2
121,A1 + A7 + D5 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A3 + A3 + A7,52,128,96,U(1)^2
122,A1 + A2 + A3 + A7 + D5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A7 + D5,110,0,0,U(1)^2
122,A1 + A2 + A3 + A7 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A7 + D5,126,0,0,U(1)^2
122,A1 + A2 + A3 + A7 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A7 + D5,0,0,130,U(1)^2
122,A1 + A2 + A3 + A7 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/4, -1/4, -1/4, -1/4, -3/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A3 + A3 + A7,44,0,48,U(1)^2
122,A1 + A2 + A3 + A7 + D5,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/4, -1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4}",A1 + A1 + A1 + A2 + A3 + A3 + A7,60,0,48,U(1)^2
123,A1 + A1 + A4 + A7 + D5,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A7 + D5,120,0,0,U(1)^2
123,A1 + A1 + A4 + A7 + D5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A7 + D5,166,0,0,U(1)^2
123,A1 + A1 + A4 + A7 + D5,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A7 + D5,0,0,110,U(1)^2
123,A1 + A1 + A4 + A7 + D5,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A4 + A7,164,0,48,U(1)^2
124,A8 + D5 + D5,4,4,-4,-4,"{0, 0, 2, 0, 0, 0, 0, -2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A8 + D5 + D5,262,168,0,U(1)^2
124,A8 + D5 + D5,0,1,0,-1,"{1/2, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A8 + D5 + D5,0,0,100,U(1)^2
124,A8 + D5 + D5,2,1,-2,0,"{-1/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + A8,108,0,96,U(1)^2
125.1,A1 + A4 + A8 + D5,12,0,-12,0,"{-1/2, 1/2, 1/2, 3/2, 3/2, 3/2, 3/2, -9/2, 9/2, -3/2, -3/2, -3/2, 0, 0, 0, 0}",A1 + A4 + A8 + D5,122,0,0,U(1)^2
125.1,A1 + A4 + A8 + D5,10,1,-10,-1,"{0, 0, 0, 1, 1, 1, 1, -4, 4, -1, -1, -1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A4 + A8,332,0,48,U(1)^2
125.2,A1 + A4 + A8 + D5,0,2,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + A8 + D5,310,0,0,U(1)^2
125.2,A1 + A4 + A8 + D5,0,2,0,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A3 + A4 + A8,116,0,48,U(1)^2
126,A5 + A8 + D5,12,4,-12,-4,"{-1, 1, 1, 1, 1, 1, 1, -5, 9/2, -3/2, -3/2, -3/2, 0, 0, 0, 0}",A5 + A8 + D5,202,0,0,U(1)^2
126,A5 + A8 + D5,14,3,-14,-3,"{-3/4, 3/4, 3/4, 5/4, 5/4, 5/4, 5/4, -23/4, 11/2, -3/2, -3/2, -3/2, 0, 0, 1/2, 1/2}",A1 + A1 + A3 + A5 + A8,176,0,64,U(1)^2
127,A2 + A2 + A9 + D5,4,0,-4,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 1, 1, -1, -1, 0, 0, 0, 0}",A2 + A2 + A9 + D5,160,0,0,U(1)^2
128,A1 + A1 + A2 + A9 + D5,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A9 + D5,316,0,0,U(1)^2
128,A1 + A1 + A2 + A9 + D5,4,0,-4,0,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A9 + D5,140,0,0,U(1)^2
128,A1 + A1 + A2 + A9 + D5,4,1,-4,-1,"{0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A9 + D5,232,0,40,U(1)^2
128,A1 + A1 + A2 + A9 + D5,6,0,-6,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A3 + A9,140,0,48,U(1)^2
128,A1 + A1 + A2 + A9 + D5,6,1,-6,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A3 + A9,284,0,48,U(1)^2
129,A1 + A3 + A9 + D5,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A3 + A9 + D5,144,0,60,U(1)^2
129,A1 + A3 + A9 + D5,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A9 + D5,200,0,0,U(1)^2
129,A1 + A3 + A9 + D5,4,2,-4,0,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A3 + A9 + D5,180,0,0,U(1)^2
129,A1 + A3 + A9 + D5,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A9,116,0,48,U(1)^2
129,A1 + A3 + A9 + D5,10,1,-10,-1,"{1/4, 1/4, 3/4, 3/4, 3/4, 3/4, 3/4, -17/4, 4, -1, -1, -1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A9,136,0,48,U(1)^2
130,A4 + A9 + D5,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A4 + A9 + D5,330,0,0,U(1)^2
131,A1 + A2 + A10 + D5,6,1,-6,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 0}",A1 + A2 + A10 + D5,340,0,0,U(1)^2
131,A1 + A2 + A10 + D5,6,4,-6,-4,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 3, 0, 0, 0, 0, -2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A3 + A10,116,0,48,U(1)^2
132,A1 + A1 + A11 + D5,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A11 + D5,268,0,0,U(1)^2
132,A1 + A1 + A11 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A11 + D5,182,0,0,U(1)^2
132,A1 + A1 + A11 + D5,0,1,0,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A11 + D5,40,0,40,U(1)^2
132,A1 + A1 + A11 + D5,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + A3 + A11,220,0,48,U(1)^2
132,A1 + A1 + A11 + D5,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A3 + A11,116,0,48,U(1)^2
133,A2 + A11 + D5,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A11 + D5,202,0,0,U(1)^2
134.1,A1 + A12 + D5,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A12 + D5,206,0,0,U(1)^2
134.1,A1 + A12 + D5,6,1,-6,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A12,236,0,48,U(1)^2
134.2,A1 + A12 + D5,8,3,-8,-3,"{0, 0, 3/2, 1/2, 1/2, 1/2, 1/2, -7/2, 7/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2}",A1 + A12 + D5,426,0,0,U(1)^2
134.2,A1 + A12 + D5,4,3,-4,-2,"{-1/4, 1/4, 7/4, 1/4, 1/4, 1/4, 1/4, -7/4, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A1 + A3 + A12,212,0,48,U(1)^2
135,A13 + D5,6,1,-6,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 0}",A13 + D5,472,0,0,U(1)^2
136,D6 + D6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D6 + D6,104,512,64,U(1)^2
136,D6 + D6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}",D6 + D6 + D6,140,576,0,U(1)^2
136,D6 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",D6 + D6 + D6,128,0,144,U(1)^2
136,D6 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D6 + D6,96,128,160,U(1)^2
136,D6 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 1}",D6 + D6 + D6,0,720,0,2A1
136,D6 + D6 + D6,0,0,1,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D4 + D6 + D6,32,640,192,U(1)^2
136,D6 + D6 + D6,0,0,1,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D4 + D4 + D6,68,448,128,U(1)^2
136,D6 + D6 + D6,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + D4 + D4 + D6,64,256,176,U(1)^2
136,D6 + D6 + D6,0,0,1,1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A1 + D4 + D4 + D4,32,384,192,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A3 + D6 + D6,64,0,144,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A3 + D6 + D6,76,576,0,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + A3 + D6 + D6,6,648,0,A1+U(1)
137,A3 + A3 + D6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + D4 + D6,40,448,64,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + D4 + D6,16,256,144,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + D4 + D6,0,448,128,U(1)^2
137,A3 + A3 + D6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}",A3 + A3 + D6 + D6,0,0,180,U(1)^2
137,A3 + A3 + D6 + D6,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + D4 + D4,0,256,176,U(1)^2
137,A3 + A3 + D6 + D6,0,0,2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + D4 + D4,4,448,128,U(1)^2
138,A2 + A2 + A4 + A4 + D6,2,2,-2,-2,"{0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0}",A2 + A2 + A4 + A4 + D6,352,0,0,U(1)^2
138,A2 + A2 + A4 + A4 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + A4 + A4 + D4,360,0,64,U(1)^2
139,A1 + A1 + A5 + A5 + D6,2,2,-2,-2,"{0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + D6,396,0,0,U(1)^2
139,A1 + A1 + A5 + A5 + D6,2,2,-2,-2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + D6,240,0,48,U(1)^2
139,A1 + A1 + A5 + A5 + D6,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + D6,64,0,0,U(1)^2
139,A1 + A1 + A5 + A5 + D6,0,2,2,-2,"{0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + D6,216,0,104,U(1)^2
139,A1 + A1 + A5 + A5 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A5 + A5 + D4,248,0,64,U(1)^2
139,A1 + A1 + A5 + A5 + D6,2,2,-2,-2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 0, -1, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A5 + A5 + D4,192,0,144,U(1)^2
139,A1 + A1 + A5 + A5 + D6,0,2,2,-2,"{0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A5 + A5 + D4,316,0,64,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,52,200,0,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,112,0,100,U(1)^2
140,A1 + A3 + A3 + A5 + D6,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,24,272,64,U(1)^2
140,A1 + A3 + A3 + A5 + D6,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,96,128,112,U(1)^2
140,A1 + A3 + A3 + A5 + D6,2,0,-2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,156,352,0,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,2,"{-1/4, -1/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,102,232,0,A1+U(1)
140,A1 + A3 + A3 + A5 + D6,2,0,-2,2,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A5 + D6,48,256,72,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A5 + D4,80,272,64,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A5 + D4,32,192,144,U(1)^2
140,A1 + A3 + A3 + A5 + D6,0,0,0,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A5 + D4,68,352,64,U(1)^2
140,A1 + A3 + A3 + A5 + D6,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A5 + D4,80,192,104,U(1)^2
141,A3 + A4 + A5 + D6,2,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A3 + A4 + A5 + D6,164,144,0,U(1)^2
141,A3 + A4 + A5 + D6,2,0,0,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A3 + A4 + A5 + D6,80,0,72,U(1)^2
141,A3 + A4 + A5 + D6,0,0,2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A4 + A5 + D6,150,244,0,A1+U(1)
141,A3 + A4 + A5 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A4 + A5 + D4,104,176,64,U(1)^2
141,A3 + A4 + A5 + D6,2,0,0,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A4 + A5 + D4,112,64,120,U(1)^2
142,A6 + A6 + D6,6,2,-6,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 1, -2, 0, 0, 0, 0, 0, 0}",A6 + A6 + D6,348,0,0,U(1)^2
142,A6 + A6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A6 + A6 + D4,232,0,64,U(1)^2
143,A2 + A4 + A6 + D6,2,0,-2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A4 + A6 + D6,288,0,0,U(1)^2
143,A2 + A4 + A6 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A4 + A6 + D4,136,0,64,U(1)^2
144,A1 + A2 + A2 + A7 + D6,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A7 + D6,84,0,64,U(1)^2
144,A1 + A2 + A2 + A7 + D6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A7 + D6,32,0,134,U(1)^2
144,A1 + A2 + A2 + A7 + D6,2,0,-2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A7 + D6,252,0,0,U(1)^2
144,A1 + A2 + A2 + A7 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A2 + A7 + D4,124,0,64,U(1)^2
144,A1 + A2 + A2 + A7 + D6,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A2 + A7 + D4,148,0,64,U(1)^2
145,A2 + A3 + A7 + D6,2,0,-2,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A2 + A3 + A7 + D6,128,0,142,U(1)^2
145,A2 + A3 + A7 + D6,0,0,2,2,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2}",A2 + A3 + A7 + D6,78,268,0,A1+U(1)
145,A2 + A3 + A7 + D6,2,0,0,2,"{0, 0, 0, 0, 0, 0, 1, 0, 1/2, 1/2, -1/2, 1/2, 1/2, -1/2, 1/2, 1/2}",A2 + A3 + A7 + D6,176,284,0,U(1)^2
145,A2 + A3 + A7 + D6,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A7 + D4,152,96,64,U(1)^2
145,A2 + A3 + A7 + D6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A7 + D4,160,64,80,U(1)^2
146,A1 + A4 + A7 + D6,2,2,-2,-2,"{0, 1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0}",A1 + A4 + A7 + D6,324,112,0,U(1)^2
146,A1 + A4 + A7 + D6,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + A7 + D6,224,0,134,U(1)^2
146,A1 + A4 + A7 + D6,4,2,-4,0,"{0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + A7 + D6,140,112,64,U(1)^2
146,A1 + A4 + A7 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A7 + D4,164,112,64,U(1)^2
146,A1 + A4 + A7 + D6,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A7 + D4,252,112,64,U(1)^2
147,A4 + A8 + D6,12,0,-12,0,"{-1/2, 1/2, 1/2, 3/2, 3/2, 3/2, 3/2, -9/2, 9/2, -3/2, -3/2, -3/2, 0, 0, 0, 0}",A4 + A8 + D6,84,304,0,A1+U(1)
147,A4 + A8 + D6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A4 + A8 + D4,160,64,64,U(1)^2
148.1,A1 + A2 + A9 + D6,6,1,-6,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A2 + A9 + D6,112,128,64,U(1)^2
148.1,A1 + A2 + A9 + D6,4,0,-4,0,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A2 + A9 + D6,102,316,0,A1+U(1)
148.1,A1 + A2 + A9 + D6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A9 + D4,136,64,64,U(1)^2
148.1,A1 + A2 + A9 + D6,6,0,-6,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A9 + D4,100,64,64,U(1)^2
148.2,A1 + A2 + A9 + D6,0,0,0,2,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A9 + D6,252,0,64,U(1)^2
148.2,A1 + A2 + A9 + D6,0,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A9 + D6,40,0,64,U(1)^2
148.2,A1 + A2 + A9 + D6,0,0,0,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A9 + D6,204,0,0,U(1)^2
148.2,A1 + A2 + A9 + D6,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + A9 + D4,188,0,64,U(1)^2
149,A3 + A9 + D6,0,0,0,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A9 + D6,160,0,72,U(1)^2
149,A3 + A9 + D6,0,0,0,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A9 + D6,292,144,0,U(1)^2
149,A3 + A9 + D6,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A9 + D4,64,96,64,U(1)^2
149,A3 + A9 + D6,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A9 + D4,176,64,80,U(1)^2
149,A3 + A9 + D6,0,0,0,2,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A9 + D6,246,324,0,A1+U(1)
150,A2 + A10 + D6,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A10 + D6,216,0,0,U(1)^2
150,A2 + A10 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A10 + D4,112,0,64,U(1)^2
151,A1 + A11 + D6,0,1,0,1,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A11 + D6,336,128,64,U(1)^2
151,A1 + A11 + D6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A11 + D4,388,64,64,U(1)^2
151,A1 + A11 + D6,0,1,0,1,"{0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A11 + D4,296,64,64,U(1)^2
151,A1 + A11 + D6,0,0,2,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A11 + D6,144,388,0,A1+U(1)
152,A12 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A12 + D6,168,432,0,A1+U(1)
152,A12 + D6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A12 + D4,112,64,64,U(1)^2
153,A2 + A5 + D5 + D6,2,0,0,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A5 + D5 + D6,192,0,120,U(1)^2
153,A2 + A5 + D5 + D6,0,0,2,0,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A5 + D5 + D6,100,180,0,U(1)^2
153,A2 + A5 + D5 + D6,2,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A5 + D5 + D6,348,0,0,U(1)^2
153,A2 + A5 + D5 + D6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A5 + D6,56,144,128,U(1)^2
153,A2 + A5 + D5 + D6,0,0,2,2,"{0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A5 + D6,108,0,88,U(1)^2
153,A2 + A5 + D5 + D6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A5 + D4 + D5,156,144,64,U(1)^2
153,A2 + A5 + D5 + D6,2,0,0,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A5 + D4 + D5,64,0,152,U(1)^2
153,A2 + A5 + D5 + D6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A3 + A5 + D4,188,0,112,U(1)^2
154,A7 + D5 + D6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A7 + D5 + D6,66,380,0,U(1)^2
154,A7 + D5 + D6,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A7 + D6,160,128,88,U(1)^2
154,A7 + D5 + D6,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A7 + D5 + D6,68,312,0,A1+U(1)
154,A7 + D5 + D6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A7 + D5 + D6,0,0,190,U(1)^2
154,A7 + D5 + D6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A7 + D4 + D5,200,64,64,U(1)^2
154,A7 + D5 + D6,0,1,0,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A7 + D4 + D5,128,160,112,U(1)^2
154,A7 + D5 + D6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A7 + D4,132,112,112,U(1)^2
155.1,A2 + A2 + D7 + D7,2,4,-2,-5,"{0, 0, 1, 1, 1, 0, 0, -1, 1/2, -3/2, -3/2, -3/2, 0, 0, 0, 0}",A2 + A2 + D7 + D7,328,0,0,U(1)^2
155.1,A2 + A2 + D7 + D7,2,2,-2,-3,"{0, 0, 0, 0, 1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0}",A2 + A2 + D7 + D7,256,0,196,U(1)^2
155.1,A2 + A2 + D7 + D7,0,4,0,-3,"{0, 0, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 1, -1, -1, -1, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + D4 + D7,160,0,160,U(1)^2
155.1,A2 + A2 + D7 + D7,2,2,-2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 0, -1, -1, -1, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + D4 + D7,168,0,96,U(1)^2
155.1,A2 + A2 + D7 + D7,5,4,-3,-5,"{0, 0, 1/2, 1/2, 1/2, 0, 1/2, -2, 0, -2, -2, -2, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + A3 + D4 + D4,128,0,160,U(1)^2
155.1,A2 + A2 + D7 + D7,1,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A2 + D5 + D5,180,0,160,U(1)^2
156,A2 + A3 + A3 + A3 + D7,1,1,-1,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, -1/2, 1/2, 0, 0}",A2 + A3 + A3 + A3 + D7,64,0,120,U(1)^2
156,A2 + A3 + A3 + A3 + D7,1,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A2 + A3 + A3 + A3 + D7,194,0,0,U(1)^2
156,A2 + A3 + A3 + A3 + D7,0,2,2,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -3/4, 0, 0, 1, -1, 0, 0, 0, 0}",A2 + A3 + A3 + A3 + D7,218,0,0,U(1)^2
156,A2 + A3 + A3 + A3 + D7,0,0,0,0,"{0, 0, 0, 1/2, 1/2, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A3 + A3 + A3 + D4,104,0,96,U(1)^2
156,A2 + A3 + A3 + A3 + D7,1,1,-1,-1,"{0, 0, 0, 1/2, 1/2, 1/2, 0, 1/2, 1/2, 0, 0, -1/2, -1/2, 1/2, 0, 0}",A2 + A3 + A3 + A3 + A3 + D4,80,0,96,U(1)^2
157,A1 + A2 + A4 + A4 + D7,0,4,0,-4,"{-1, 0, 0, 0, 0, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A4 + A4 + D7,324,200,0,U(1)^2
157,A1 + A2 + A4 + A4 + D7,2,6,-2,-6,"{-9/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -3/4, 5/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A4 + A4 + D5,204,0,80,U(1)^2
157,A1 + A2 + A4 + A4 + D7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A4 + A4 + D4,112,0,96,U(1)^2
158,A2 + A3 + A6 + D7,4,0,-2,0,"{-1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A6 + D7,290,0,0,U(1)^2
158,A2 + A3 + A6 + D7,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A6 + D7,314,0,0,U(1)^2
158,A2 + A3 + A6 + D7,4,1,-2,1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A6 + D7,80,0,84,U(1)^2
158,A2 + A3 + A6 + D7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A3 + A3 + A6 + D4,120,0,96,U(1)^2
158,A2 + A3 + A6 + D7,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A3 + A3 + A6 + D4,144,0,96,U(1)^2
159,A1 + A4 + A6 + D7,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A4 + A6 + D7,82,296,0,A1+U(1)
159,A1 + A4 + A6 + D7,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A4 + A6 + D5,104,80,80,U(1)^2
159,A1 + A4 + A6 + D7,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A4 + A6 + D4,296,96,96,U(1)^2
160,A5 + A6 + D7,0,4,0,-4,"{0, 0, 0, 0, 1, 1, 1, -1, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A5 + A6 + D7,264,0,0,U(1)^2
160,A5 + A6 + D7,0,8,0,-8,"{-1/4, 1/4, 1/4, 1/4, 1/4, 7/4, 7/4, -9/4, 13/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/4}",A3 + A5 + A6 + D4,168,0,96,U(1)^2
160,A5 + A6 + D7,0,8,-1,-8,"{-1/4, 1/4, 1/4, 1/4, 1/4, 7/4, 7/4, -9/4, 13/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A5 + A6 + D5,208,0,80,U(1)^2
161,A1 + A1 + A2 + A7 + D7,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + D7,88,252,0,U(1)^2
161,A1 + A1 + A2 + A7 + D7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + D7,32,0,126,U(1)^2
161,A1 + A1 + A2 + A7 + D7,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + D7,70,300,0,A1+U(1)
161,A1 + A1 + A2 + A7 + D7,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A7 + D5,92,80,80,U(1)^2
161,A1 + A1 + A2 + A7 + D7,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A7 + D5,220,80,80,U(1)^2
161,A1 + A1 + A2 + A7 + D7,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A3 + A7 + D4,248,96,96,U(1)^2
162,A1 + A3 + A7 + D7,0,0,0,0,"{-1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + D7,118,224,0,U(1)^2
162,A1 + A3 + A7 + D7,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + A7 + D7,222,224,0,U(1)^2
162,A1 + A3 + A7 + D7,0,0,2,0,"{-1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + A7 + D7,128,0,154,U(1)^2
162,A1 + A3 + A7 + D7,2,1,-2,-1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 5/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A3 + A7 + D4,64,128,96,U(1)^2
162,A1 + A3 + A7 + D7,2,1,-2,-1,"{-1/4, -1/4, -1/4, 3/4, 1/4, 1/4, 1/4, -3/4, 5/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A3 + A7 + D4,168,128,96,U(1)^2
162,A1 + A3 + A7 + D7,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A7 + D5,28,480,80,U(1)^2
163,A1 + A1 + A9 + D7,0,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A9 + D7,284,112,0,U(1)^2
163,A1 + A1 + A9 + D7,0,1,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + A9 + D5,156,80,80,U(1)^2
163,A1 + A1 + A9 + D7,0,1,0,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A9 + D5,84,80,80,U(1)^2
163,A1 + A1 + A9 + D7,0,0,0,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A9 + D7,134,356,0,A1+U(1)
163,A1 + A1 + A9 + D7,0,0,0,2,"{0, 0, 0, 1, 0, 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A9 + D7,40,0,56,U(1)^2
163,A1 + A1 + A9 + D7,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A9 + D4,184,96,96,U(1)^2
164,A2 + A9 + D7,4,0,-4,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 1, 1, -1, -1, 0, 0, 0, 0}",A2 + A9 + D7,224,0,0,U(1)^2
164,A2 + A9 + D7,10,0,-8,2,"{0, 0, 0, 0, 1, 1, 2, -3, 5/2, 5/2, -3/2, -3/2, -3/2, 1/2, 1/2, 1/2}",A2 + A3 + A9 + D4,192,0,96,U(1)^2
165,A1 + A10 + D7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A10 + D7,58,392,0,A1+U(1)
165,A1 + A10 + D7,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A10 + D5,80,80,80,U(1)^2
165,A1 + A10 + D7,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A10 + D4,200,96,96,U(1)^2
166,A11 + D7,2,0,0,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 1, 0, 0, 0, 0, 0, 1}",A11 + D7,410,0,0,U(1)^2
166,A11 + D7,2,0,0,2,"{1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, -1/4, 1/2, 1/2, 0, 0, 0, 0, 0, 1}",A3 + A11 + D4,296,0,96,U(1)^2
167,A1 + A5 + D5 + D7,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A5 + D5 + D7,64,0,180,U(1)^2
167,A1 + A5 + D5 + D7,0,0,2,0,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A5 + D5 + D7,40,360,0,U(1)^2
167,A1 + A5 + D5 + D7,2,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A5 + D5 + D7,102,312,0,A1+U(1)
167,A1 + A5 + D5 + D7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + D7,56,48,120,U(1)^2
167,A1 + A5 + D5 + D7,0,0,2,0,"{0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + D7,116,192,48,U(1)^2
167,A1 + A5 + D5 + D7,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A5 + D5 + D5,124,80,80,U(1)^2
167,A1 + A5 + D5 + D7,2,0,0,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A5 + D5 + D5,64,160,120,U(1)^2
167,A1 + A5 + D5 + D7,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A3 + A5 + D5,36,384,128,U(1)^2
167,A1 + A5 + D5 + D7,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A5 + D4 + D5,120,352,96,U(1)^2
167,A1 + A5 + D5 + D7,2,0,0,1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A5 + D4 + D5,0,416,128,U(1)^2
168,A5 + D6 + D7,0,0,0,2,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A5 + D6 + D7,396,0,0,U(1)^2
168,A5 + D6 + D7,0,2,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A5 + D6 + D7,192,0,168,U(1)^2
168,A5 + D6 + D7,0,2,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A5 + D6 + D7,516,0,0,U(1)^2
168,A5 + D6 + D7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D4 + D7,208,0,64,U(1)^2
168,A5 + D6 + D7,0,0,0,2,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D4 + D7,224,0,184,U(1)^2
168,A5 + D6 + D7,0,0,2,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A5 + D4 + D6,200,0,96,U(1)^2
168,A5 + D6 + D7,0,2,2,-2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + A5 + D4 + D6,256,0,144,U(1)^2
168,A5 + D6 + D7,0,0,2,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A5 + D4 + D4,96,0,144,U(1)^2
168,A5 + D6 + D7,0,2,2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + D5 + D6,72,0,144,U(1)^2
168,A5 + D6 + D7,0,0,2,2,"{0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D5 + D6,160,0,104,U(1)^2
168,A5 + D6 + D7,0,2,2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A5 + D4 + D5,196,0,144,U(1)^2
169,A1 + A1 + D8 + D8,0,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + D8 + D8,4,912,0,2A1
169,A1 + A1 + D8 + D8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D8 + D8,144,768,0,U(1)^2
169,A1 + A1 + D8 + D8,0,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D8 + D8,128,0,192,U(1)^2
169,A1 + A1 + D8 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + D6 + D8,132,192,96,U(1)^2
169,A1 + A1 + D8 + D8,0,0,1,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + D4 + D4 + D8,64,256,224,U(1)^2
169,A1 + A1 + D8 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + D4 + D4 + D8,72,640,128,U(1)^2
169,A1 + A1 + D8 + D8,0,0,0,2,"{0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D6 + D8,64,512,176,U(1)^2
169,A1 + A1 + D8 + D8,0,0,2,2,"{0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A1 + D6 + D6,32,384,240,U(1)^2
169,A1 + A1 + D8 + D8,0,0,2,2,"{0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A1 + D6 + D6,36,576,192,U(1)^2
169,A1 + A1 + D8 + D8,0,0,0,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D8 + D8,0,1024,256,U(1)^2
169,A1 + A1 + D8 + D8,0,0,1,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + D4 + D4 + D4 + D4,0,512,256,U(1)^2
170,A2 + A2 + A3 + A3 + D8,4,2,-4,0,"{0, 0, 0, 0, 0, 0, 1, -1, 2, -1/2, -1/2, -1/2, -1/2, 0, 0, 0}",A2 + A2 + A3 + A3 + D8,224,0,0,U(1)^2
170,A2 + A2 + A3 + A3 + D8,2,2,-2,-2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/2, -1/2, -1/2, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A3 + A3 + D8,256,0,164,U(1)^2
170,A2 + A2 + A3 + A3 + D8,0,2,0,-2,"{0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, -1, 0, 0, 0, 1/2, 0, 0}",A2 + A2 + A3 + A3 + D8,96,0,96,U(1)^2
170,A2 + A2 + A3 + A3 + D8,2,0,-2,0,"{0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A3 + D8,208,0,0,U(1)^2
170,A2 + A2 + A3 + A3 + D8,4,0,-4,0,"{0, 0, 0, 0, 0, 0, 3/2, -1/2, 2, -1, 0, 0, 0, 0, 1/2, 1/2}",A2 + A2 + A3 + A3 + D8,192,0,128,U(1)^2
170,A2 + A2 + A3 + A3 + D8,2,2,-2,-2,"{0, 0, 0, 0, 1/2, 1/2, 0, -1, 3/2, -1/2, -1/2, -1/2, -1/2, 1/2, 0, 0}",A2 + A2 + A3 + A3 + D4 + D4,232,0,128,U(1)^2
171,A5 + A5 + D8,5,2,-5,-2,"{0, 0, 0, 0, 0, 3/2, 3/2, -1, 2, 1, 1, 1, 0, 0, 0, 0}",A5 + A5 + D8,384,0,128,U(1)^2
171,A5 + A5 + D8,2,0,-2,0,"{1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A5 + A5 + D8,220,0,0,U(1)^2
171,A5 + A5 + D8,2,0,-2,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A5 + A5 + D4 + D4,392,0,128,U(1)^2
171,A5 + A5 + D8,0,2,0,-2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A5 + A5 + D6,48,0,128,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,316,0,0,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,2,0,-2,"{0, 0, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,168,0,64,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,2,0,-2,"{-1/2, 1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,312,0,0,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,0,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,196,0,0,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,0,0,"{-1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,192,0,152,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,2,0,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,384,0,168,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,2,0,-2,"{-1/2, 1/2, 0, 0, 0, 1, -1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + D8,128,0,136,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + D6,124,0,96,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,2,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + D6,180,0,96,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,2,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + D6,144,0,176,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,2,0,"{-1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + D6,176,0,136,U(1)^2
172,A1 + A1 + A3 + A5 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A5 + D4 + D4,296,0,128,U(1)^2
173,A1 + A4 + A5 + D8,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A4 + A5 + D8,256,0,0,U(1)^2
173,A1 + A4 + A5 + D8,0,4,0,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + A5 + D8,320,0,128,U(1)^2
173,A1 + A4 + A5 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,148,0,96,U(1)^2
173,A1 + A4 + A5 + D8,0,4,2,-4,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1, -1, 1, -1, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,176,0,152,U(1)^2
173,A1 + A4 + A5 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A4 + A5 + D4 + D4,296,0,128,U(1)^2
174,A2 + A2 + A6 + D8,3,6,-3,-6,"{0, 0, 0, 0, 0, 0, 0, -3, 2, 1/2, 1/2, -1, -1, -1, 0, 0}",A2 + A2 + A6 + D8,320,0,128,U(1)^2
174,A2 + A2 + A6 + D8,2,8,-2,-8,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -7/2, 2, 1, 1, -2, -1, -1, 0, 0}",A2 + A2 + A6 + D8,160,0,0,U(1)^2
174,A2 + A2 + A6 + D8,0,6,2,-6,"{0, 0, 0, 0, 1, 1, 1, -2, 1, 1, 1, -1, -1, -1, 0, 0}",A2 + A2 + A6 + D4 + D4,328,0,128,U(1)^2
175,A1 + A2 + A7 + D8,0,2,0,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A7 + D8,512,0,198,U(1)^2
175,A1 + A2 + A7 + D8,0,0,0,2,"{0, 0, 1, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + A7 + D8,160,0,128,U(1)^2
175,A1 + A2 + A7 + D8,0,2,0,0,"{0, 0, 1, 0, 0, 1, 0, 0, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + A7 + D8,368,0,0,U(1)^2
175,A1 + A2 + A7 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A7 + D6,100,0,96,U(1)^2
175,A1 + A2 + A7 + D8,0,2,2,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A7 + D6,200,0,112,U(1)^2
175,A1 + A2 + A7 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A7 + D4 + D4,344,0,128,U(1)^2
176,A1 + A9 + D8,0,2,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A9 + D8,640,0,128,U(1)^2
176,A1 + A9 + D8,0,2,0,0,"{0, 0, 0, 0, 1, 1, 0, 0, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A9 + D8,236,0,0,U(1)^2
176,A1 + A9 + D8,0,0,0,2,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A9 + D8,384,0,128,U(1)^2
176,A1 + A9 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A9 + D6,108,0,96,U(1)^2
176,A1 + A9 + D8,0,2,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A9 + D6,288,0,112,U(1)^2
176,A1 + A9 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A9 + D4 + D4,520,0,128,U(1)^2
177,D5 + D5 + D8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D5 + D5 + D8,10,840,0,A1+U(1)
177,D5 + D5 + D8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, -1/2, 1/2, 1/2, 1/2}",D5 + D5 + D8,80,640,0,U(1)^2
177,D5 + D5 + D8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 1}",D5 + D5 + D8,32,256,160,U(1)^2
177,D5 + D5 + D8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D5 + D5 + D8,0,0,228,U(1)^2
177,D5 + D5 + D8,0,1,0,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 0, 0, 0, 1}",D5 + D5 + D8,0,640,128,U(1)^2
177,D5 + D5 + D8,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + D8,68,192,96,U(1)^2
177,D5 + D5 + D8,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 5/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A3 + A3 + D8,32,256,112,U(1)^2
177,D5 + D5 + D8,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D5 + D6,20,352,144,U(1)^2
177,D5 + D5 + D8,0,1,1,-1,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 0, 0, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D5 + D6,0,352,176,U(1)^2
177,D5 + D5 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",D4 + D4 + D5 + D5,0,256,224,U(1)^2
177,D5 + D5 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D4 + D4 + D5 + D5,8,640,128,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + D6 + D8,288,320,0,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + D6 + D8,208,0,160,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + D6 + D8,64,384,192,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + D6 + D8,256,0,200,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D6 + D8,292,400,0,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D4 + D8,152,224,64,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D4 + D8,160,64,184,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D4 + D8,156,304,64,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D4 + D8,112,64,144,U(1)^2
178,A1 + A3 + D6 + D8,0,0,0,2,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + D6 + D8,54,372,0,A1+U(1)
178,A1 + A3 + D6 + D8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,84,176,96,U(1)^2
178,A1 + A3 + D6 + D8,0,0,2,2,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,64,96,136,U(1)^2
178,A1 + A3 + D6 + D8,0,0,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,112,96,176,U(1)^2
178,A1 + A3 + D6 + D8,0,0,2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,88,256,96,U(1)^2
178,A1 + A3 + D6 + D8,0,0,2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A3 + D4 + D6,80,160,200,U(1)^2
178,A1 + A3 + D6 + D8,0,0,2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 1, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A3 + D4 + D6,100,240,160,U(1)^2
178,A1 + A3 + D6 + D8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + D4 + D4 + D6,168,288,128,U(1)^2
178,A1 + A3 + D6 + D8,0,0,1,2,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + D4 + D4 + D6,128,128,208,U(1)^2
178,A1 + A3 + D6 + D8,0,0,1,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A3 + D4 + D4 + D4,32,192,192,U(1)^2
179,D9 + D9,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D9 + D9,18,1224,0,A1+U(1)
179,D9 + D9,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D4 + D5 + D9,40,448,160,U(1)^2
179,D9 + D9,0,0,2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D9 + D9,0,0,324,U(1)^2
179,D9 + D9,0,0,2,1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D4 + D5 + D9,0,448,224,U(1)^2
179,D9 + D9,0,0,2,1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D7 + D7,4,448,224,U(1)^2
179,D9 + D9,0,1,2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + D7,16,256,192,U(1)^2
180,A1 + A2 + A2 + A4 + D9,2,4,-2,-4,"{0, 0, 1, 1, 1, 0, 0, -1, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A2 + A2 + A4 + D9,272,0,0,U(1)^2
180,A1 + A2 + A2 + A4 + D9,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A2 + A4 + D4 + D5,264,0,160,U(1)^2
180,A1 + A2 + A2 + A4 + D9,4,0,-3,0,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 5/4, 5/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A2 + A3 + A4 + D6,192,0,136,U(1)^2
180,A1 + A2 + A2 + A4 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A2 + A4 + D7,188,0,112,U(1)^2
181,A1 + A3 + A5 + D9,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + A5 + D9,160,296,0,U(1)^2
181,A1 + A3 + A5 + D9,0,0,0,0,"{-1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A5 + D9,30,376,0,A1+U(1)
181,A1 + A3 + A5 + D9,2,0,-2,0,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A3 + A5 + D9,112,0,148,U(1)^2
181,A1 + A3 + A5 + D9,3,2,-3,-2,"{1/2, 1/2, 1/2, 1/2, 0, 1/2, 1/2, -1, 7/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A5 + D4 + D5,72,352,160,U(1)^2
181,A1 + A3 + A5 + D9,0,2,0,-2,"{1/4, 1/4, 1/4, 1/4, -1/4, -1/4, -1/4, -1/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + D7,40,112,120,U(1)^2
181,A1 + A3 + A5 + D9,0,2,0,-2,"{-1/4, -1/4, 3/4, 3/4, -1/4, -1/4, -1/4, -1/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + D7,148,128,112,U(1)^2
182,A4 + A5 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A4 + A5 + D9,234,388,0,A1+U(1)
182,A4 + A5 + D9,0,3,1,-3,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A5 + D7,80,80,96,U(1)^2
182,A4 + A5 + D9,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A4 + A5 + D4 + D5,136,160,160,U(1)^2
183,A1 + A2 + A6 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A6 + D9,270,388,0,A1+U(1)
183,A1 + A2 + A6 + D9,0,0,1,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A6 + D7,60,112,112,U(1)^2
183,A1 + A2 + A6 + D9,1,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A6 + D6,16,128,136,U(1)^2
183,A1 + A2 + A6 + D9,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A6 + D4 + D5,152,160,160,U(1)^2
184,A1 + A1 + A7 + D9,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A7 + D9,60,408,0,A1+U(1)
184,A1 + A1 + A7 + D9,2,2,-2,0,"{0, 0, 0, 1, 0, 0, 0, -1, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A7 + D9,138,284,0,U(1)^2
184,A1 + A1 + A7 + D9,2,2,-2,0,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A7 + D9,64,0,142,U(1)^2
184,A1 + A1 + A7 + D9,1,2,-1,-2,"{0, 0, 0, 1, -1/2, 0, 0, -1/2, 5/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A7 + D4 + D5,136,64,160,U(1)^2
184,A1 + A1 + A7 + D9,3,2,-3,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 7/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A7 + D6,128,128,136,U(1)^2
184,A1 + A1 + A7 + D9,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 3/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A7 + D7,164,112,112,U(1)^2
185,A1 + A8 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A8 + D9,342,436,0,A1+U(1)
185,A1 + A8 + D9,0,0,1,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A8 + D7,76,112,112,U(1)^2
185,A1 + A8 + D9,1,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A8 + D6,16,128,136,U(1)^2
185,A1 + A8 + D9,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A8 + D4 + D5,184,160,160,U(1)^2
186,A9 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A9 + D9,378,468,0,A1+U(1)
186,A9 + D9,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A9 + D4 + D5,200,160,160,U(1)^2
187,A4 + D5 + D9,0,2,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + D5 + D9,130,360,0,U(1)^2
187,A4 + D5 + D9,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A4 + D5 + D9,198,408,0,A1+U(1)
187,A4 + D5 + D9,0,2,2,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A4 + D5 + D9,0,0,180,U(1)^2
187,A4 + D5 + D9,0,2,1,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A4 + D7,44,160,160,U(1)^2
187,A4 + D5 + D9,1,2,0,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A4 + D6,16,128,160,U(1)^2
187,A4 + D5 + D9,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A4 + D4 + D5 + D5,120,160,160,U(1)^2
187,A4 + D5 + D9,0,2,1,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A4 + D4 + D5 + D5,0,160,160,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + D10,68,576,0,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + D10,22,648,0,A1+U(1)
188,A1 + A1 + A3 + A3 + D10,0,0,0,2,"{-1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + D10,80,0,144,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,0,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + D10,32,0,116,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A3 + A3 + D10,116,576,0,U(1)^2
188,A1 + A1 + A3 + A3 + D10,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A3 + D4 + D6,8,448,192,U(1)^2
188,A1 + A1 + A3 + A3 + D10,2,0,-1,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A3 + D4 + D6,0,256,208,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + D8,20,448,128,U(1)^2
188,A1 + A1 + A3 + A3 + D10,0,0,2,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + D8,0,256,240,U(1)^2
189,A4 + A4 + D10,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A4 + A4 + D10,460,400,0,U(1)^2
189,A4 + A4 + D10,9,2,-9,-2,"{0, 0, 0, 1/2, 1, 1, 1, -7/2, 13/4, 9/4, 9/4, 9/4, 1/4, 1/4, 1/4, 1/4}",A4 + A4 + D4 + D6,168,0,192,U(1)^2
190,A1 + A3 + A4 + D10,0,0,0,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A4 + D10,166,0,0,U(1)^2
190,A1 + A3 + A4 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A3 + A4 + D4 + D6,152,0,192,U(1)^2
190,A1 + A3 + A4 + D10,1,0,0,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A3 + A4 + D4 + D6,32,0,208,U(1)^2
190,A1 + A3 + A4 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A4 + D10,564,0,0,U(1)^2
190,A1 + A3 + A4 + D10,0,0,2,0,"{0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A4 + D10,240,0,120,U(1)^2
190,A1 + A3 + A4 + D10,0,0,1,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A4 + D8,148,0,128,U(1)^2
190,A1 + A3 + A4 + D10,0,0,1,0,"{-1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A4 + D8,64,0,216,U(1)^2
191,A1 + A1 + A1 + A5 + D10,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1, 0, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A5 + D10,34,432,0,A1+U(1)
191,A1 + A1 + A1 + A5 + D10,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A5 + D10,92,720,0,U(1)^2
191,A1 + A1 + A1 + A5 + D10,2,2,-2,0,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A5 + D10,48,480,120,U(1)^2
191,A1 + A1 + A1 + A5 + D10,0,2,1,-2,"{0, 0, 1/2, 1/2, -1/2, -1/2, 0, 0, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A5 + D4 + D6,0,576,192,U(1)^2
191,A1 + A1 + A1 + A5 + D10,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A5 + D4 + D6,8,576,192,U(1)^2
191,A1 + A1 + A1 + A5 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A5 + D8,28,624,128,U(1)^2
191,A1 + A1 + A1 + A5 + D10,2,2,0,-2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 1, 0, -1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A5 + D8,0,384,248,U(1)^2
192,A3 + A5 + D10,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A5 + D10,516,0,0,U(1)^2
192,A3 + A5 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A3 + A5 + D4 + D6,136,0,192,U(1)^2
192,A3 + A5 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + A5 + D10,460,0,0,U(1)^2
192,A3 + A5 + D10,0,1,2,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + A5 + D10,256,0,120,U(1)^2
192,A3 + A5 + D10,0,2,1,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A5 + D8,64,0,232,U(1)^2
193,A2 + A6 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A2 + A6 + D4 + D6,184,0,192,U(1)^2
193,A2 + A6 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A6 + D10,524,0,0,U(1)^2
193,A2 + A6 + D10,0,2,1,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A6 + D8,64,0,192,U(1)^2
194,A8 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A8 + D4 + D6,216,0,192,U(1)^2
194,A8 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A8 + D10,524,336,0,U(1)^2
194,A8 + D10,0,2,1,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A8 + D8,64,0,192,U(1)^2
195,A1 + A2 + D5 + D10,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + D5 + D10,376,400,0,U(1)^2
195,A1 + A2 + D5 + D10,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + D5 + D10,70,456,0,A1+U(1)
195,A1 + A2 + D5 + D10,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + D5 + D10,224,0,200,U(1)^2
195,A1 + A2 + D5 + D10,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + A3 + D10,124,160,104,U(1)^2
195,A1 + A2 + D5 + D10,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 0, 1, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + A3 + D10,76,48,48,U(1)^2
195,A1 + A2 + D5 + D10,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D4 + D5 + D6,56,288,192,U(1)^2
195,A1 + A2 + D5 + D10,0,0,1,0,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D4 + D5 + D6,0,192,240,U(1)^2
195,A1 + A2 + D5 + D10,0,0,1,0,"{0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A3 + D4 + D6,0,192,216,U(1)^2
195,A1 + A2 + D5 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + D5 + D8,40,336,128,U(1)^2
195,A1 + A2 + D5 + D10,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + D5 + D8,0,128,232,U(1)^2
195,A1 + A2 + D5 + D10,2,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, -1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A2 + A3 + D8,140,176,176,U(1)^2
196,A2 + D6 + D10,0,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + D6 + D10,324,0,0,U(1)^2
196,A2 + D6 + D10,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D4 + D10,148,0,64,U(1)^2
196,A2 + D6 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A2 + D4 + D6 + D6,120,0,192,U(1)^2
196,A2 + D6 + D10,1,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A2 + D4 + D6 + D6,96,0,192,U(1)^2
196,A2 + D6 + D10,1,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D4 + D4 + D6,32,0,256,U(1)^2
196,A2 + D6 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + D6 + D10,348,0,0,U(1)^2
196,A2 + D6 + D10,0,0,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + D6 + D10,64,0,240,U(1)^2
196,A2 + D6 + D10,0,0,2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D4 + D10,128,0,192,U(1)^2
196,A2 + D6 + D10,0,0,1,0,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D6 + D8,60,0,128,U(1)^2
196,A2 + D6 + D10,0,0,1,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D6 + D8,64,0,256,U(1)^2
196,A2 + D6 + D10,0,0,1,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + D4 + D8,108,0,192,U(1)^2
197,A1 + D7 + D10,0,1,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + D5 + D10,116,80,80,U(1)^2
197,A1 + D7 + D10,0,0,0,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D7 + D10,94,532,0,A1+U(1)
197,A1 + D7 + D10,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D4 + D10,344,96,96,U(1)^2
197,A1 + D7 + D10,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + D4 + D6 + D7,72,352,192,U(1)^2
197,A1 + D7 + D10,1,1,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D4 + D5 + D6,32,192,232,U(1)^2
197,A1 + D7 + D10,1,0,0,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + D4 + D6 + D7,32,192,272,U(1)^2
197,A1 + D7 + D10,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D7 + D10,332,560,0,U(1)^2
197,A1 + D7 + D10,0,1,2,0,"{0, 0, 0, 0, 0, 1, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D5 + D10,168,160,120,U(1)^2
197,A1 + D7 + D10,0,0,2,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D7 + D10,256,0,280,U(1)^2
197,A1 + D7 + D10,0,1,2,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + D4 + D10,160,320,208,U(1)^2
197,A1 + D7 + D10,0,0,1,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D7 + D8,60,368,128,U(1)^2
197,A1 + D7 + D10,0,1,1,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + D5 + D8,148,208,208,U(1)^2
197,A1 + D7 + D10,0,0,1,2,"{0, 0, 0, 1, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D7 + D8,64,128,248,U(1)^2
198,A2 + A2 + A3 + D11,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + D11,224,0,132,U(1)^2
198,A2 + A2 + A3 + D11,4,1,-4,-1,"{0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + D11,288,0,0,U(1)^2
198,A2 + A2 + A3 + D11,2,0,-2,0,"{1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + D11,336,0,0,U(1)^2
198,A2 + A2 + A3 + D11,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + A3 + A3 + D8,128,0,224,U(1)^2
198,A2 + A2 + A3 + D11,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + A3 + D4 + D7,200,0,224,U(1)^2
199,A1 + A2 + A4 + D11,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + A4 + D11,646,0,0,U(1)^2
199,A1 + A2 + A4 + D11,5,2,-5,-2,"{-1/2, 1/2, 0, 1/2, 1/2, 1/2, 1/2, -2, 9/4, 5/4, 5/4, 5/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A4 + D4 + D7,136,0,224,U(1)^2
199,A1 + A2 + A4 + D11,0,0,0,0,"{-1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A4 + D5 + D6,0,0,184,U(1)^2
199,A1 + A2 + A4 + D11,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A3 + A4 + D8,0,0,224,U(1)^2
199,A1 + A2 + A4 + D11,0,2,0,-2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + A4 + D9,200,0,144,U(1)^2
200,A2 + A5 + D11,2,0,-2,2,"{0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A5 + D11,256,180,0,U(1)^2
200,A2 + A5 + D11,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A3 + A5 + D8,128,0,224,U(1)^2
200,A2 + A5 + D11,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A5 + D4 + D7,184,0,224,U(1)^2
200,A2 + A5 + D11,0,0,0,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A2 + A5 + D9,36,144,112,U(1)^2
201,A1 + A6 + D11,2,2,-2,-2,"{0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A6 + D11,554,0,0,U(1)^2
201,A1 + A6 + D11,0,4,1,-4,"{0, 0, 0, 1, 1, -1, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A6 + D8,128,0,224,U(1)^2
201,A1 + A6 + D11,3,2,-2,-2,"{0, 0, 0, 1/2, 1/2, 0, 0, -1, 3/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A6 + D5 + D6,64,0,184,U(1)^2
201,A1 + A6 + D11,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A6 + D4 + D7,248,0,224,U(1)^2
201,A1 + A6 + D11,2,2,-2,-2,"{0, 0, 0, 1/2, 1/2, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A6 + D9,172,0,144,U(1)^2
202,A1 + A1 + A2 + A2 + D12,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A2 + D12,88,0,0,U(1)^2
202,A1 + A1 + A2 + A2 + D12,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A2 + D12,480,0,0,U(1)^2
202,A1 + A1 + A2 + A2 + D12,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A2 + D12,168,0,96,U(1)^2
202,A1 + A1 + A2 + A2 + D12,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A2 + D4 + D8,104,0,256,U(1)^2
202,A1 + A1 + A2 + A2 + D12,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A2 + D10,136,0,160,U(1)^2
203,A1 + A2 + A3 + D12,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D12,54,568,0,A1+U(1)
203,A1 + A2 + A3 + D12,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D12,328,288,0,U(1)^2
203,A1 + A2 + A3 + D12,2,0,-2,0,"{-1, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D12,160,0,144,U(1)^2
203,A1 + A2 + A3 + D12,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + D4 + D8,0,256,304,U(1)^2
203,A1 + A2 + A3 + D12,2,0,-1,0,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + D4 + D8,56,352,256,U(1)^2
203,A1 + A2 + A3 + D12,3,0,-2,0,"{-1/4, -1/4, -1/4, -1/4, 1/4, 3/4, 3/4, -3/4, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A3 + D10,140,48,160,U(1)^2
203,A1 + A2 + A3 + D12,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + D6 + D6,0,128,208,U(1)^2
204,A1 + A1 + A4 + D12,2,2,-2,-2,"{0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + D12,384,192,0,U(1)^2
204,A1 + A1 + A4 + D12,2,2,-2,-2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + D12,120,0,96,U(1)^2
204,A1 + A1 + A4 + D12,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + D12,64,576,0,A1+U(1)
204,A1 + A1 + A4 + D12,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D4 + D8,0,256,288,U(1)^2
204,A1 + A1 + A4 + D12,0,2,1,-2,"{0, 0, 0, 1, -1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D4 + D8,88,320,256,U(1)^2
204,A1 + A1 + A4 + D12,1,2,0,-2,"{0, 0, 1/2, 1/2, -1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A4 + D10,104,160,160,U(1)^2
204,A1 + A1 + A4 + D12,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D6 + D6,0,256,272,U(1)^2
205,A1 + D5 + D12,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + D5 + D12,280,480,0,U(1)^2
205,A1 + D5 + D12,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D5 + D12,50,612,0,A1+U(1)
205,A1 + D5 + D12,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D12,176,192,120,U(1)^2
205,A1 + D5 + D12,2,0,-2,0,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + D5 + D12,160,0,240,U(1)^2
205,A1 + D5 + D12,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D12,412,48,48,U(1)^2
205,A1 + D5 + D12,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D5 + D8,0,256,336,U(1)^2
205,A1 + D5 + D12,0,0,1,0,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D5 + D8,40,416,256,U(1)^2
205,A1 + D5 + D12,1,1,0,-1,"{-1/2, 1/2, 1/2, 1/2, 0, 1/2, 1/2, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D5 + D10,212,80,160,U(1)^2
205,A1 + D5 + D12,1,0,0,0,"{0, 0, 1/2, 1/2, 0, 1/2, 1/2, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + A3 + D10,100,208,208,U(1)^2
205,A1 + D5 + D12,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D5 + D6 + D6,64,128,208,U(1)^2
205,A1 + D5 + D12,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,0,256,296,U(1)^2
206,D6 + D12,2,0,-2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",D6 + D12,152,1152,0,U(1)^2
206,D6 + D12,2,0,-2,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D4 + D12,64,768,224,U(1)^2
206,D6 + D12,0,1,0,1,"{0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D4 + D12,200,128,64,U(1)^2
206,D6 + D12,2,0,-2,2,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",D6 + D12,128,0,288,U(1)^2
206,D6 + D12,0,0,0,2,"{0, 0, 0, 1, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D6 + D12,12,1296,0,2A1
206,D6 + D12,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D6 + D8,0,512,352,U(1)^2
206,D6 + D12,0,0,1,2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D6 + D8,8,896,256,U(1)^2
206,D6 + D12,1,1,0,-1,"{0, 0, 0, 0, -1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D6 + D10,128,256,144,U(1)^2
206,D6 + D12,3,1,-2,1,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D4 + D10,68,448,224,U(1)^2
206,D6 + D12,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D6 + D6,0,512,304,U(1)^2
207,A1 + A4 + D13,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + D13,490,0,0,U(1)^2
207,A1 + A4 + D13,6,1,-5,-1,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 3, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D6 + D7,64,0,232,U(1)^2
207,A1 + A4 + D13,7,0,-6,0,"{0, 0, 0, 1/2, 1/2, 1/2, 1, -5/2, 7/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D4 + D9,120,0,288,U(1)^2
207,A1 + A4 + D13,8,1,-8,-1,"{0, 0, 0, 1/2, 1/2, 1, 1, -3, 9/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + D11,212,0,176,U(1)^2
208,A5 + D13,2,4,-2,-4,"{-1, 1, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A5 + D13,720,0,0,U(1)^2
208,A5 + D13,3,2,-2,-2,"{-1/2, 1/2, 1/2, 0, 0, 0, 1/2, -1, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A5 + D4 + D9,200,0,288,U(1)^2
208,A5 + D13,2,3,-2,-3,"{-3/4, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, -3/4, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D11,232,0,128,U(1)^2
209,D5 + D13,2,2,-2,-2,"{0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",D5 + D13,58,1224,0,A1+U(1)
209,D5 + D13,6,1,-6,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 3, 0, 0, 0, 0, 0, 0, 0}",D5 + D13,32,0,260,U(1)^2
209,D5 + D13,8,3,-8,-3,"{0, 0, 3/2, 1/2, 1/2, 1/2, 1/2, -7/2, 4, 0, 0, 0, 0, 0, 0, 0}",D5 + D13,10,1224,0,A1+U(1)
209,D5 + D13,0,3,1,-2,"{-1/4, 1/4, 7/4, -1/4, -1/4, -1/4, -1/4, 1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + D7,0,256,256,U(1)^2
209,D5 + D13,1,4,0,-4,"{0, 0, 2, -1/2, -1/2, -1/2, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D5 + D9,8,448,288,U(1)^2
209,D5 + D13,0,1,0,0,"{-1/4, 1/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D11,20,448,224,U(1)^2
209,D5 + D13,5,0,-5,0,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, -2, 5/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",D5 + D5 + D8,0,256,288,U(1)^2
210,A2 + A2 + D14,2,0,-2,2,"{0, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + D14,400,0,0,U(1)^2
210,A2 + A2 + D14,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + D4 + D10,104,0,320,U(1)^2
211,A1 + A1 + A2 + D14,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D14,364,0,0,U(1)^2
211,A1 + A1 + A2 + D14,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D14,124,0,112,U(1)^2
211,A1 + A1 + A2 + D14,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D14,368,0,0,U(1)^2
211,A1 + A1 + A2 + D14,4,0,-4,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 5/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + D12,104,0,192,U(1)^2
211,A1 + A1 + A2 + D14,4,1,-4,-1,"{-1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, -3/2, 5/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + D12,172,0,192,U(1)^2
211,A1 + A1 + A2 + D14,2,0,-2,0,"{-1/2, 1/2, 0, 0, 0, 0, 1/2, -1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D4 + D10,88,0,320,U(1)^2
211,A1 + A1 + A2 + D14,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D6 + D8,0,0,384,U(1)^2
212,A1 + A3 + D14,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D14,118,756,0,A1+U(1)
212,A1 + A3 + D14,2,2,-2,-2,"{0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D14,516,336,0,U(1)^2
212,A1 + A3 + D14,2,1,-2,-1,"{1/4, 5/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D14,464,0,168,U(1)^2
212,A1 + A3 + D14,0,2,0,-2,"{1/2, 1/2, -1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + D12,108,48,192,U(1)^2
212,A1 + A3 + D14,4,2,-4,-2,"{1/2, 1/2, 0, 0, 0, 0, 1/2, -3/2, 5/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + D4 + D10,136,96,320,U(1)^2
212,A1 + A3 + D14,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + D6 + D8,0,0,384,U(1)^2
213,A4 + D14,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A4 + D14,328,768,0,A1+U(1)
213,A4 + D14,4,2,-4,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 2, 1, 1, 1, 0, 0, 1/2, 1/2}",A4 + D4 + D10,88,320,320,U(1)^2
213,A4 + D14,0,0,0,0,"{1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A4 + D6 + D8,0,256,320,U(1)^2
213,A4 + D14,0,0,0,0,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A4 + D5 + D9,32,0,180,U(1)^2
214,A1 + A2 + D15,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + D15,222,856,0,A1+U(1)
214,A1 + A2 + D15,0,0,1,0,"{1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D7 + D8,0,256,352,U(1)^2
214,A1 + A2 + D15,4,0,-3,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 5/4, 5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D6 + D9,0,128,280,U(1)^2
214,A1 + A2 + D15,2,0,-1,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D4 + D11,56,352,352,U(1)^2
214,A1 + A2 + D15,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + D13,40,208,208,U(1)^2
215,A1 + A1 + D16,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D16,4,1936,0,2A1
215,A1 + A1 + D16,2,1,-2,-1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D16,256,0,128,U(1)^2
215,A1 + A1 + D16,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D16,288,512,0,U(1)^2
215,A1 + A1 + D16,2,0,-2,0,"{-1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D14,132,448,224,U(1)^2
215,A1 + A1 + D16,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D12,72,128,384,U(1)^2
215,A1 + A1 + D16,2,1,-2,-1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D6 + D10,64,256,304,U(1)^2
216,A2 + D16,2,0,-2,2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + D16,608,0,0,U(1)^2
216,A2 + D16,0,0,0,2,"{1/4, -1/4, -1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + D4 + D12,152,0,384,U(1)^2
217,A1 + D17,4,0,-5,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 5/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D8 + D9,0,256,416,U(1)^2
217,A1 + D17,4,1,-4,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 5/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D15,124,240,240,U(1)^2
217,A1 + D17,2,0,-2,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D13,40,416,416,U(1)^2
217,A1 + D17,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D6 + D11,64,128,328,U(1)^2
217,A1 + D17,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}",A1 + D17,170,1092,0,A1+U(1)
218,D18,1,0,0,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D8 + D10,0,512,448,U(1)^2
218,D18,2,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D14,8,896,448,U(1)^2
218,D18,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}",D18,36,2448,0,2A1
219,E6 + E6 + E6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A5 + E6 + E6,40,0,40,U(1)^2
219,E6 + E6 + E6,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A1 + A1 + A5 + A5 + E6,220,0,160,U(1)^2
220,A3 + A3 + E6 + E6,1,0,1,0,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A3 + E6 + E6,108,0,0,U(1)^2
220,A3 + A3 + E6 + E6,1,1,1,1,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A3 + A3 + E6 + E6,96,0,36,U(1)^2
220,A3 + A3 + E6 + E6,2,0,-2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A5 + A5,68,0,160,U(1)^2
221,A1 + A3 + A4 + A4 + E6,0,2,0,-2,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, -1/2, 1/2}",A1 + A3 + A4 + A4 + E6,214,0,0,U(1)^2
221,A1 + A3 + A4 + A4 + E6,2,2,-2,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1, 0, -1, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A3 + A4 + A4 + A5,116,0,80,U(1)^2
222,A1 + A5 + E6 + E6,0,1,2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + E6,188,0,80,U(1)^2
222,A1 + A5 + E6 + E6,1,0,1,0,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A1 + A1 + A5 + A5 + E6,72,0,80,U(1)^2
222,A1 + A5 + E6 + E6,2,0,0,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + A5 + A5,92,0,160,U(1)^2
223,A2 + A5 + A5 + E6,1,0,1,2,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A2 + A5 + A5 + E6,72,0,0,U(1)^2
223,A2 + A5 + A5 + E6,1,0,-1,0,"{0, 0, 0, 0, 1, 1/2, 1/2, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A2 + A5 + A5 + A5,72,0,80,U(1)^2
223,A2 + A5 + A5 + E6,0,0,2,2,"{1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A2 + A5 + A5 + A5,84,0,80,U(1)^2
224,A2 + A2 + A3 + A5 + E6,0,1,0,-1,"{1/2, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A5 + E6,96,504,0,U(1)^2
224,A2 + A2 + A3 + A5 + E6,1,2,-1,-2,"{1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A2 + A2 + A3 + A5 + A5,72,0,80,U(1)^2
225,A3 + A4 + A5 + E6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A3 + A4 + A5 + E6,132,0,0,U(1)^2
225,A3 + A4 + A5 + E6,3,0,-3,2,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A3 + A4 + A5 + A5,80,0,80,U(1)^2
226,A6 + E6 + E6,3,3,-3,-3,"{0, 0, 0, 3/2, 0, 0, 0, -3/2, 1, -1/2, -1/2, 0, 0, 0, 0, 0}",A6 + E6 + E6,96,0,0,U(1)^2
226,A6 + E6 + E6,7,3,-7,-3,"{0, 0, 0, 3/2, 1/2, 1/2, 1/2, -3, 5/2, -1, -1, 0, 0, 1/2, 1/2, 1/2}",A1 + A5 + A6 + E6,84,0,40,U(1)^2
226,A6 + E6 + E6,4,3,-4,-2,"{-1/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -7/4, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A5 + A5 + A6,132,0,160,U(1)^2
227.1,A1 + A2 + A3 + A6 + E6,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A6 + E6,96,0,0,U(1)^2
227.1,A1 + A2 + A3 + A6 + E6,4,0,-4,2,"{-1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, -5/4, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + A5 + A6,76,0,80,U(1)^2
227.2,A1 + A2 + A3 + A6 + E6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A6 + E6,144,0,0,U(1)^2
227.2,A1 + A2 + A3 + A6 + E6,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + A5 + A6,92,0,80,U(1)^2
228,A1 + A1 + A4 + A6 + E6,6,2,-6,-2,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -5/2, 2, -1, -1, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A6 + E6,106,0,0,U(1)^2
228,A1 + A1 + A4 + A6 + E6,10,2,-10,-2,"{0, 0, 1/2, 1/2, 1, 1, 1, -4, 7/2, -3/2, -3/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + A6,104,0,80,U(1)^2
230,A1 + A5 + A6 + E6,2,2,-2,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A5 + A5 + A6,144,0,80,U(1)^2
230,A1 + A5 + A6 + E6,1,4,1,-4,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, -1/2, -1, -1, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + A5 + A6,72,0,80,U(1)^2
231,A1 + A4 + A7 + E6,3,0,-3,0,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 1, -1/2, -1/2, 0, 0, 0, 0, 0}",A1 + A4 + A7 + E6,80,0,70,U(1)^2
231,A1 + A4 + A7 + E6,10,1,-10,-1,"{0, 0, 0, 1, 1, 1, 1, -4, 7/2, -3/2, -3/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A5 + A7,236,0,80,U(1)^2
232,A5 + A7 + E6,3,2,-3,-2,"{-1, 1, 1, 1/2, 1/2, 1/2, 1/2, -1, 1, -1/2, -1/2, 0, 0, 0, 0, 0}",A5 + A7 + E6,96,0,70,U(1)^2
232,A5 + A7 + E6,4,3,-4,-3,"{-3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, -7/4, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A5 + A5 + A7,224,0,80,U(1)^2
233,A2 + A2 + A8 + E6,5,1,-5,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 5/4, -5/4, 3/2, 1, -3/2, -1/2, -1/2, 0, 0, 0}",A1 + A2 + A2 + A5 + A8,144,0,40,U(1)^2
234,A1 + A1 + A2 + A8 + E6,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A8 + E6,112,660,0,U(1)^2
234,A1 + A1 + A2 + A8 + E6,4,1,-4,-1,"{1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A5 + A8,260,144,80,U(1)^2
234,A1 + A1 + A2 + A8 + E6,4,0,-4,0,"{0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A5 + A8,56,144,80,U(1)^2
235,A1 + A3 + A8 + E6,0,1,0,1,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A8 + E6,168,0,0,U(1)^2
235,A1 + A3 + A8 + E6,0,2,0,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A5 + A8,108,0,80,U(1)^2
235,A1 + A3 + A8 + E6,0,1,0,1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A5 + A8,56,0,64,U(1)^2
236,A4 + A8 + E6,3,2,-3,-2,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 5/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4}",A4 + A8 + E6,90,0,0,U(1)^2
237,A1 + A2 + A9 + E6,6,2,-6,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1, 0, 0, 0}",A1 + A2 + A9 + E6,144,0,0,U(1)^2
237,A1 + A2 + A9 + E6,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A2 + A5 + A9,120,0,80,U(1)^2
238,A3 + A9 + E6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A3 + A9 + E6,180,0,0,U(1)^2
238,A3 + A9 + E6,1,1,1,-1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A3 + A5 + A9,240,0,40,U(1)^2
239,A1 + A1 + A10 + E6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A10 + E6,224,0,0,U(1)^2
239,A1 + A1 + A10 + E6,8,1,-8,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 7/4, 7/4, -9/4, 7/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2}",A1 + A1 + A1 + A5 + A10,308,0,80,U(1)^2
239,A1 + A1 + A10 + E6,8,0,-8,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 7/4, 7/4, -9/4, 15/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A1 + A1 + A5 + A10,152,0,80,U(1)^2
241.1,A1 + A11 + E6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A5 + A11,332,0,80,U(1)^2
241.1,A1 + A11 + E6,1,0,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A11 + E6,0,412,0,A1+U(1)
241.2,A1 + A11 + E6,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A11 + E6,186,0,0,U(1)^2
241.2,A1 + A11 + E6,0,1,0,-1,"{0, 0, 0, 1, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A5 + A11,244,0,80,U(1)^2
242,A12 + E6,6,2,-6,-2,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -5/2, 5/2, -1/2, -1/2, -1/2, -1, 0, 0, 0}",A12 + E6,210,0,0,U(1)^2
242,A12 + E6,3,3,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 3/2, 0, 0, 0, -1, 1/2, 1/2, 1/2}",A12 + E6,0,456,0,A1+U(1)
243,A3 + A4 + D5 + E6,0,1,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A3 + A4 + D5 + E6,120,0,0,U(1)^2
243,A3 + A4 + D5 + E6,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A4 + D5 + E6,370,0,0,U(1)^2
243,A3 + A4 + D5 + E6,2,1,0,1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A3 + A4 + D5 + E6,240,0,60,U(1)^2
243,A3 + A4 + D5 + E6,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A3 + A4 + A5,76,0,128,U(1)^2
244,A1 + A6 + D5 + E6,6,0,-6,0,"{-1/2, 1/2, 1/2, 1/2, 1, 1, 1, -2, 2, -1, -1, 0, 0, 0, 0, 0}",A1 + A6 + D5 + E6,260,0,0,U(1)^2
244,A1 + A6 + D5 + E6,6,1,-6,-1,"{0, 0, 1/2, 1/2, 1, 1, 1, -2, 2, -1, -1, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A6 + E6,308,0,48,U(1)^2
244,A1 + A6 + D5 + E6,10,1,-10,-1,"{-1/2, 1/2, 1/2, 1/2, 3/2, 3/2, 3/2, -7/2, 7/2, -3/2, -3/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A5 + A6 + D5,212,0,80,U(1)^2
244,A1 + A6 + D5 + E6,10,0,-10,0,"{0, 0, 1/2, 1/2, 3/2, 3/2, 3/2, -7/2, 7/2, -3/2, -3/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + A6,68,0,128,U(1)^2
245,A7 + D5 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A7 + D5 + E6,338,0,0,U(1)^2
245,A7 + D5 + E6,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, -1/2, 1/2, 1/2, 1/2}",A7 + D5 + E6,272,0,70,U(1)^2
245,A7 + D5 + E6,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 1}",A7 + D5 + E6,110,0,0,U(1)^2
245,A7 + D5 + E6,2,1,-2,0,"{-1/4, 1/4, 1/4, 3/4, 1/4, 1/4, 1/4, -3/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + A7,116,0,128,U(1)^2
246,D6 + E6 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + E6 + E6,440,0,64,U(1)^2
246,D6 + E6 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}",D6 + E6 + E6,120,0,0,U(1)^2
246,D6 + E6 + E6,2,1,-1,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A5 + D6 + E6,312,0,104,U(1)^2
246,D6 + E6 + E6,2,1,-1,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A5 + D4 + E6,220,0,144,U(1)^2
246,D6 + E6 + E6,4,1,-3,3,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 5/4, -3/4, 1, -1, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + A5 + D6,148,0,160,U(1)^2
247,A2 + A4 + D6 + E6,2,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A2 + A4 + D6 + E6,144,324,0,U(1)^2
247,A2 + A4 + D6 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A4 + D4 + E6,316,0,64,U(1)^2
247,A2 + A4 + D6 + E6,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A4 + A5 + D6,200,0,104,U(1)^2
247,A2 + A4 + D6 + E6,0,0,2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A4 + A5 + D6,156,0,104,U(1)^2
247,A2 + A4 + D6 + E6,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A4 + A5 + D4,124,144,144,U(1)^2
248,A6 + D6 + E6,0,0,2,0,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A6 + D6 + E6,54,348,0,A1+U(1)
248,A6 + D6 + E6,6,0,-6,2,"{0, 0, 0, 0, 1, 1, 1, -2, 2, -1, -1, 0, 0, 0, 0, 0}",A1 + A1 + A6 + D4 + E6,280,64,64,U(1)^2
248,A6 + D6 + E6,10,1,-10,-1,"{0, 0, 0, 0, 1, 1, 1, -4, 7/2, -3/2, -3/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A5 + A6 + D6,232,128,104,U(1)^2
248,A6 + D6 + E6,4,1,-4,1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + A6 + D4,196,144,144,U(1)^2
249,A1 + A4 + D7 + E6,2,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A4 + D7 + E6,142,356,0,A1+U(1)
249,A1 + A4 + D7 + E6,0,0,2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, 0, 0, -1/2, 1/2, 0, 0, 0, 0}",A1 + A1 + A4 + A5 + D7,172,112,80,U(1)^2
249,A1 + A4 + D7 + E6,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A4 + D5 + E6,164,80,80,U(1)^2
249,A1 + A4 + D7 + E6,2,0,-2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A4 + A5 + D5,52,160,160,U(1)^2
249,A1 + A4 + D7 + E6,0,0,0,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + A4 + D4 + E6,104,96,96,U(1)^2
250,D5 + D7 + E6,2,0,-2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",D5 + D7 + E6,100,280,0,U(1)^2
250,D5 + D7 + E6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D5 + D7 + E6,138,392,0,A1+U(1)
250,D5 + D7 + E6,2,0,-2,0,"{0, 0, 0, 1, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0}",D5 + D7 + E6,160,0,140,U(1)^2
250,D5 + D7 + E6,3,1,-3,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -3/4, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + D7,100,128,128,U(1)^2
250,D5 + D7 + E6,2,2,-2,-2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D5 + E6,84,384,128,U(1)^2
250,D5 + D7 + E6,3,3,-3,-3,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 5/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + D5 + D5,28,80,160,U(1)^2
250,D5 + D7 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A3 + D4 + D5 + E6,88,416,96,U(1)^2
250,D5 + D7 + E6,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A3 + D4 + D5 + E6,64,352,128,U(1)^2
251,A4 + D8 + E6,3,2,-3,-2,"{0, 0, 0, 0, -1/2, -1/2, -1/2, -3/2, 1, -1/2, -1/2, 0, 0, 0, 0, 0}",A4 + D8 + E6,160,0,128,U(1)^2
251,A4 + D8 + E6,0,2,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + D8 + E6,250,0,0,U(1)^2
251,A4 + D8 + E6,0,2,2,-2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + D4 + D4 + E6,248,0,128,U(1)^2
251,A4 + D8 + E6,1,0,1,0,"{0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,80,0,152,U(1)^2
251,A4 + D8 + E6,4,2,-2,-2,"{0, 0, 1/2, 1/2, -1/2, -1/2, -1/2, -3/2, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,68,0,176,U(1)^2
252,A1 + A2 + D9 + E6,0,0,0,2,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0}",A1 + A2 + D9 + E6,192,324,0,U(1)^2
252,A1 + A2 + D9 + E6,2,0,-2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 0, 1, -1/2, -1/2, 0, 0, 0, 0}",A1 + A1 + A2 + A5 + D9,100,0,80,U(1)^2
252,A1 + A2 + D9 + E6,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + D4 + D5 + E6,312,0,160,U(1)^2
252,A1 + A2 + D9 + E6,4,0,-3,0,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 5/4, 5/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A3 + D6 + E6,192,0,136,U(1)^2
252,A1 + A2 + D9 + E6,0,0,1,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A3 + A5 + D6,128,0,176,U(1)^2
252,A1 + A2 + D9 + E6,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A2 + D7 + E6,168,0,112,U(1)^2
252,A1 + A2 + D9 + E6,2,0,0,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, 1/2, -1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + A5 + D7,52,144,192,U(1)^2
253,A3 + D9 + E6,0,1,0,1,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + D9 + E6,60,216,0,U(1)^2
253,A3 + D9 + E6,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + D9 + E6,162,456,0,A1+U(1)
253,A3 + D9 + E6,0,1,2,1,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A3 + D9 + E6,144,0,108,U(1)^2
253,A3 + D9 + E6,0,2,1,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + D7,36,192,192,U(1)^2
253,A3 + D9 + E6,1,2,0,-2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A3 + A5 + D6,16,256,176,U(1)^2
253,A3 + D9 + E6,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A3 + D4 + D5 + E6,104,416,160,U(1)^2
254,A1 + D11 + E6,4,1,-4,-1,"{0, 0, 0, 1/2, 1/2, 1, 1, -1, 2, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + D11,572,0,80,U(1)^2
254,A1 + D11 + E6,2,0,-2,0,"{0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}",A1 + D11 + E6,380,0,0,U(1)^2
254,A1 + D11 + E6,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + D8 + E6,128,0,224,U(1)^2
254,A1 + D11 + E6,1,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D5 + D6 + E6,128,0,184,U(1)^2
254,A1 + D11 + E6,3,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 3/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D5 + D6,64,0,224,U(1)^2
254,A1 + D11 + E6,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D7 + E6,168,0,224,U(1)^2
254,A1 + D11 + E6,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + D9 + E6,292,0,144,U(1)^2
254,A1 + D11 + E6,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A5 + D9,140,0,224,U(1)^2
255,D12 + E6,2,2,-2,-2,"{0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}",D12 + E6,78,672,0,A1+U(1)
255,D12 + E6,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D12 + E6,54,672,0,A1+U(1)
255,D12 + E6,0,2,1,-2,"{0, 0, 0, 1, -1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D8 + E6,8,768,256,U(1)^2
255,D12 + E6,2,0,-1,0,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + D8 + E6,0,768,256,U(1)^2
255,D12 + E6,1,1,0,0,"{-1/4, 1/4, 1/4, 3/4, -1/4, 1/4, 1/4, -1/4, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + D10,28,240,240,U(1)^2
255,D12 + E6,0,3,0,-2,"{-1/4, 1/4, 1/4, 7/4, -1/4, -1/4, -1/4, -1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A5 + D6 + D6,0,384,248,U(1)^2
256,A2 + A2 + E7 + E7,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A2 + A2 + E7 + E7,36,0,0,U(1)^2
256,A2 + A2 + E7 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + D6 + D6,0,0,272,U(1)^2
256,A2 + A2 + E7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A2 + D6 + E7,240,0,128,U(1)^2
256,A2 + A2 + E7 + E7,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A2 + D6 + E7,84,0,176,U(1)^2
256,A2 + A2 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A2 + A2 + A7 + E7,96,0,70,U(1)^2
256,A2 + A2 + E7 + E7,0,0,2,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + D6 + D6,52,0,256,U(1)^2
257,A1 + A3 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + E7 + E7,128,224,112,U(1)^2
257,A1 + A3 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + E7 + E7,30,532,0,A1+U(1)
257,A1 + A3 + E7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + E7,140,368,128,U(1)^2
257,A1 + A3 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + E7,216,128,88,U(1)^2
257,A1 + A3 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + E7,260,48,128,U(1)^2
257,A1 + A3 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + D6 + E7,80,128,248,U(1)^2
257,A1 + A3 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A3 + D6 + D6,20,336,256,U(1)^2
258,A4 + E7 + E7,1,2,-1,0,"{0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A4 + E7 + E7,20,544,0,A1+U(1)
258,A4 + E7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D6 + E7,192,224,128,U(1)^2
258,A4 + E7 + E7,1,2,-1,0,"{0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D6 + E7,60,128,176,U(1)^2
258,A4 + E7 + E7,0,3,0,-3,"{0, 0, 0, 0, 0, 1/2, 1/2, -1, 3/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A4 + A7 + E7,272,0,70,U(1)^2
258,A4 + E7 + E7,1,2,-1,0,"{0, 0, 0, 0, 1, 0, 0, 0, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D6 + D6,44,288,256,U(1)^2
259,A1 + A3 + A3 + A4 + E7,0,0,2,0,"{-1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A4 + E7,102,296,0,U(1)^2
259,A1 + A3 + A3 + A4 + E7,0,0,2,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A4 + E7,16,0,148,U(1)^2
259,A1 + A3 + A3 + A4 + E7,0,0,2,0,"{-1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + A4 + E7,66,344,0,A1+U(1)
259,A1 + A3 + A3 + A4 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A4 + D6,148,192,128,U(1)^2
259,A1 + A3 + A3 + A4 + E7,0,0,2,0,"{-1/2, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A4 + D6,0,128,160,U(1)^2
259,A1 + A3 + A3 + A4 + E7,0,0,2,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A3 + A4 + D6,44,192,128,U(1)^2
260,A2 + A2 + A3 + A4 + E7,4,1,-4,-1,"{0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, -3/2, 1, -1, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A4 + E7,204,0,0,U(1)^2
260,A2 + A2 + A3 + A4 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A2 + A3 + A4 + D6,260,0,128,U(1)^2
260,A2 + A2 + A3 + A4 + E7,1,1,-1,-1,"{0, 0, -1/2, 1/2, 1/2, 0, 0, -1/2, 1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A2 + A2 + A3 + A4 + A7,96,0,70,U(1)^2
261,A3 + A3 + A5 + E7,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + A3 + A5 + E7,132,72,0,U(1)^2
261,A3 + A3 + A5 + E7,0,1,2,-1,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A3 + A5 + E7,144,0,36,U(1)^2
261,A3 + A3 + A5 + E7,0,2,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A3 + A5 + E7,54,360,0,A1+U(1)
261,A3 + A3 + A5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A3 + A5 + D6,124,352,128,U(1)^2
262,A1 + A2 + A3 + A5 + E7,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A5 + E7,84,180,0,U(1)^2
262,A1 + A2 + A3 + A5 + E7,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A5 + E7,120,144,112,U(1)^2
262,A1 + A2 + A3 + A5 + E7,2,0,-2,2,"{-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A5 + E7,168,0,40,U(1)^2
262,A1 + A2 + A3 + A5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + A5 + D6,236,144,128,U(1)^2
262,A1 + A2 + A3 + A5 + E7,2,0,-2,0,"{-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + A5 + D6,124,0,128,U(1)^2
263,A1 + A1 + A4 + A5 + E7,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A5 + E7,64,0,152,U(1)^2
263,A1 + A1 + A4 + A5 + E7,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A5 + E7,94,0,0,U(1)^2
263,A1 + A1 + A4 + A5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,236,0,128,U(1)^2
263,A1 + A1 + A4 + A5 + E7,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A4 + A5 + D6,164,0,128,U(1)^2
264,A2 + A4 + A5 + E7,3,0,-3,2,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A2 + A4 + A5 + E7,60,180,0,U(1)^2
264,A2 + A4 + A5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A4 + A5 + D6,240,144,128,U(1)^2
265,A1 + A2 + A2 + A6 + E7,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A2 + A6 + E7,12,0,112,U(1)^2
265,A1 + A2 + A2 + A6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + A6 + D6,264,0,128,U(1)^2
265,A1 + A2 + A2 + A6 + E7,0,0,0,2,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + A6 + D6,84,0,128,U(1)^2
266,A2 + A3 + A6 + E7,0,2,2,-2,"{0, 0, 0, 0, 0, 1, -1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A2 + A3 + A6 + E7,90,372,0,A1+U(1)
266,A2 + A3 + A6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A6 + D6,196,144,128,U(1)^2
267.1,A1 + A4 + A6 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + A6 + E7,180,0,112,U(1)^2
267.1,A1 + A4 + A6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A6 + D6,240,0,128,U(1)^2
267.1,A1 + A4 + A6 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A6 + D6,404,0,128,U(1)^2
267.2,A1 + A4 + A6 + E7,2,2,-2,-2,"{0, 0, 0, 1/2, 1/2, 0, 0, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + A6 + E7,104,0,112,U(1)^2
267.2,A1 + A4 + A6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A6 + D6,340,0,128,U(1)^2
267.2,A1 + A4 + A6 + E7,2,2,-2,-2,"{0, 0, 0, 1/2, 1/2, 0, 0, -1, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A6 + D6,228,0,128,U(1)^2
268,A5 + A6 + E7,6,3,-6,-3,"{-5/4, 5/4, 5/4, 3/4, 3/4, 3/4, 3/4, -9/4, 3/2, -3/2, 0, 0, 0, 0, 0, 0}",A5 + A6 + E7,42,396,0,A1+U(1)
268,A5 + A6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A5 + A6 + D6,244,80,128,U(1)^2
269,A2 + A2 + A7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A2 + A7 + D6,188,0,128,U(1)^2
270,A1 + A1 + A2 + A7 + E7,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + E7,324,0,0,U(1)^2
270,A1 + A1 + A2 + A7 + E7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + E7,160,0,182,U(1)^2
270,A1 + A1 + A2 + A7 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A7 + E7,168,0,112,U(1)^2
270,A1 + A1 + A2 + A7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A7 + D6,244,0,128,U(1)^2
270,A1 + A1 + A2 + A7 + E7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A7 + D6,92,0,128,U(1)^2
270,A1 + A1 + A2 + A7 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A7 + D6,452,0,128,U(1)^2
271,A1 + A3 + A7 + E7,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + E7,32,0,182,U(1)^2
271,A1 + A3 + A7 + E7,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 1, -1, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + E7,94,364,0,U(1)^2
271,A1 + A3 + A7 + E7,2,1,-2,-1,"{3/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A7 + E7,56,392,0,A1+U(1)
271,A1 + A3 + A7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A7 + D6,172,48,128,U(1)^2
271,A1 + A3 + A7 + E7,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + A7 + D6,132,144,128,U(1)^2
272,A4 + A7 + E7,0,1,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, -1/4, 1/4, 1/4, 1/4, 3/4}",A1 + A4 + A7 + D6,276,112,128,U(1)^2
273,A1 + A2 + A8 + E7,0,0,0,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A8 + E7,12,0,112,U(1)^2
273,A1 + A2 + A8 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A8 + D6,312,0,128,U(1)^2
273,A1 + A2 + A8 + E7,0,0,0,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A8 + D6,100,0,128,U(1)^2
274,A3 + A8 + E7,0,2,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A3 + A8 + E7,114,420,0,A1+U(1)
274,A3 + A8 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A8 + D6,244,144,128,U(1)^2
275,A1 + A1 + A9 + E7,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A9 + E7,184,0,0,U(1)^2
275,A1 + A1 + A9 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A9 + E7,232,0,112,U(1)^2
275,A1 + A1 + A9 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A9 + E7,200,0,112,U(1)^2
275,A1 + A1 + A9 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A9 + D6,340,0,128,U(1)^2
275,A1 + A1 + A9 + E7,0,1,2,-1,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A9 + D6,548,0,128,U(1)^2
275,A1 + A1 + A9 + E7,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A9 + D6,260,0,128,U(1)^2
276.1,A2 + A9 + E7,2,1,-2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A2 + A9 + E7,90,444,0,A1+U(1)
276.1,A2 + A9 + E7,2,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A2 + A9 + E7,120,0,0,U(1)^2
276.1,A2 + A9 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A9 + D6,124,0,128,U(1)^2
276.2,A2 + A9 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A9 + D6,336,0,128,U(1)^2
277.1,A1 + A10 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A10 + E7,156,0,112,U(1)^2
277.1,A1 + A10 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A10 + D6,280,0,128,U(1)^2
277.1,A1 + A10 + E7,2,1,-2,-1,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A10 + D6,596,0,128,U(1)^2
277.2,A1 + A10 + E7,4,1,-4,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -3/2, 7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4}",A1 + A10 + E7,44,0,112,U(1)^2
277.2,A1 + A10 + E7,8,0,-8,0,"{0, 0, 0, 0, 1/2, 3/2, 3/2, -5/2, 7/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2}",A1 + A1 + A10 + D6,408,0,128,U(1)^2
277.2,A1 + A10 + E7,0,1,0,-1,"{0, 0, 0, 0, 1, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A10 + D6,356,0,128,U(1)^2
278,A11 + E7,0,1,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, -1/4, 1/4, 1/4, 1/4, 3/4}",A1 + A11 + D6,348,0,128,U(1)^2
278,A11 + E7,1,2,1,0,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2}",A11 + E7,132,516,0,A1+U(1)
279,D4 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D4 + E7 + E7,232,0,0,U(1)^2
279,D4 + E7 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + E7 + E7,32,896,240,U(1)^2
279,D4 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D4 + E7 + E7,8,1104,0,2A1
279,D4 + E7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D6 + E7,76,832,128,U(1)^2
279,D4 + E7 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + D4 + D6 + E7,96,384,160,U(1)^2
279,D4 + E7 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A1 + D6 + E7,100,320,160,U(1)^2
279,D4 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + D4 + D6 + E7,64,256,272,U(1)^2
279,D4 + E7 + E7,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + D4 + D6 + D6,4,704,256,U(1)^2
280,A2 + A4 + D5 + E7,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A4 + D5 + E7,310,0,0,U(1)^2
280,A2 + A4 + D5 + E7,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A3 + A4 + E7,132,0,136,U(1)^2
280,A2 + A4 + D5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A4 + D5 + D6,336,0,128,U(1)^2
280,A2 + A4 + D5 + E7,2,0,-2,2,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A3 + A4 + D6,68,0,176,U(1)^2
281,A1 + A5 + D5 + E7,2,1,0,-1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A5 + D5 + E7,344,0,40,U(1)^2
281,A1 + A5 + D5 + E7,0,0,2,0,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A5 + D5 + E7,200,0,0,U(1)^2
281,A1 + A5 + D5 + E7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + E7,152,0,176,U(1)^2
281,A1 + A5 + D5 + E7,0,1,2,-1,"{0, 0, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A5 + E7,244,0,48,U(1)^2
281,A1 + A5 + D5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D5 + D6,244,0,128,U(1)^2
281,A1 + A5 + D5 + E7,2,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D5 + D6,356,0,128,U(1)^2
281,A1 + A5 + D5 + E7,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A5 + D6,116,0,176,U(1)^2
282,A6 + D5 + E7,8,3,-8,-3,"{0, 0, 3/2, 1/2, 1/2, 1/2, 1/2, -7/2, 2, -2, 0, 0, 0, 0, 0, 0}",A6 + D5 + E7,262,0,0,U(1)^2
282,A6 + D5 + E7,2,1,-2,0,"{-1/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A6 + E7,144,0,136,U(1)^2
282,A6 + D5 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A6 + D5 + D6,356,0,128,U(1)^2
282,A6 + D5 + E7,2,1,-2,0,"{-1/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, -3/4, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A6 + D6,156,0,176,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A2 + A3 + D6 + E7,48,0,72,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}",A2 + A3 + D6 + E7,132,144,0,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + A3 + D6 + E7,42,408,0,A1+U(1)
283,A2 + A3 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + D4 + E7,180,320,64,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + D4 + E7,112,64,192,U(1)^2
283,A2 + A3 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D6 + D6,196,272,128,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D6 + D6,12,288,128,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + D6 + D6,112,128,200,U(1)^2
283,A2 + A3 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + A3 + D4 + D6,28,240,192,U(1)^2
284,A5 + D6 + E7,2,1,-2,-1,"{0, 0, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A5 + D6 + E7,30,432,0,A1+U(1)
284,A5 + D6 + E7,0,0,2,0,"{0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A5 + D6 + E7,42,432,0,A1+U(1)
284,A5 + D6 + E7,0,0,2,2,"{0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + D4 + E7,56,672,64,U(1)^2
284,A5 + D6 + E7,2,1,0,1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A5 + D4 + E7,24,432,184,U(1)^2
284,A5 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A5 + D6 + D6,36,624,128,U(1)^2
284,A5 + D6 + E7,2,1,-2,-1,"{0, 0, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A5 + D6 + D6,24,624,128,U(1)^2
284,A5 + D6 + E7,2,1,0,1,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A5 + D4 + D6,4,576,192,U(1)^2
285,D5 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D5 + D6 + E7,74,452,0,A1+U(1)
285,D5 + D6 + E7,2,1,-2,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, -1/2, 1/2, 1/2, 1/2}",D5 + D6 + E7,96,0,120,U(1)^2
285,D5 + D6 + E7,2,0,-2,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A3 + D6 + E7,112,352,200,U(1)^2
285,D5 + D6 + E7,2,1,-2,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 1}",D5 + D6 + E7,156,240,0,U(1)^2
285,D5 + D6 + E7,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + D4 + D5 + E7,160,64,224,U(1)^2
285,D5 + D6 + E7,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D5 + E7,176,384,64,U(1)^2
285,D5 + D6 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D4 + E7,180,112,112,U(1)^2
285,D5 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D5 + D6 + D6,188,368,128,U(1)^2
285,D5 + D6 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + D5 + D6 + D6,128,128,248,U(1)^2
285,D5 + D6 + E7,2,1,-2,1,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1, 0, 0, 0, -1/2, 1/2, 1/2, 1/2}",A1 + D5 + D6 + D6,40,288,128,U(1)^2
285,D5 + D6 + E7,2,0,-2,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D6 + D6,196,176,176,U(1)^2
285,D5 + D6 + E7,2,0,-1,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + D4 + D5 + D6,52,272,192,U(1)^2
286,A1 + A3 + D7 + E7,0,0,2,0,"{0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D7 + E7,30,840,0,A1+U(1)
286,A1 + A3 + D7 + E7,0,0,2,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + D7 + E7,16,0,196,U(1)^2
286,A1 + A3 + D7 + E7,0,1,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D5 + E7,52,352,80,U(1)^2
286,A1 + A3 + D7 + E7,0,1,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D5 + E7,16,352,176,U(1)^2
286,A1 + A3 + D7 + E7,0,0,2,2,"{0, 0, 0, 1, 0, 0, 1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + D7 + E7,6,840,0,A1+U(1)
286,A1 + A3 + D7 + E7,0,1,0,1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + D4 + E7,88,192,96,U(1)^2
286,A1 + A3 + D7 + E7,0,1,2,1,"{1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A3 + A3 + D4 + E7,64,192,96,U(1)^2
286,A1 + A3 + D7 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + D7,28,640,128,U(1)^2
286,A1 + A3 + D7 + E7,0,0,2,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A3 + D6 + D7,4,640,128,U(1)^2
286,A1 + A3 + D7 + E7,0,1,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + D5 + D6,4,352,208,U(1)^2
287,A4 + D7 + E7,2,1,-2,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 1}",A4 + D7 + E7,286,0,0,U(1)^2
287,A4 + D7 + E7,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + D5 + E7,120,0,152,U(1)^2
287,A4 + D7 + E7,8,1,-7,7,"{0, 0, 0, 0, 0, 0, 2, -2, 3, -1, -1, -1/2, -1/2, 0, 0, 0}",A3 + A4 + D4 + E7,328,0,96,U(1)^2
287,A4 + D7 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + D6 + D7,268,0,128,U(1)^2
287,A4 + D7 + E7,2,0,-1,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A4 + D5 + D6,92,0,208,U(1)^2
288,A1 + A2 + D8 + E7,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A2 + D8 + E7,192,0,128,U(1)^2
288,A1 + A2 + D8 + E7,2,0,-2,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A2 + D8 + E7,64,0,240,U(1)^2
288,A1 + A2 + D8 + E7,2,1,-2,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 1}",A1 + A2 + D8 + E7,236,0,0,U(1)^2
288,A1 + A2 + D8 + E7,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + D6 + E7,96,0,224,U(1)^2
288,A1 + A2 + D8 + E7,2,1,-1,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A1 + A2 + D6 + E7,104,0,96,U(1)^2
288,A1 + A2 + D8 + E7,4,0,-3,4,"{0, 0, 0, 0, 0, 0, 1, -1, 3/2, -1/2, -1/2, -1/2, 0, 0, 0, 0}",A1 + A2 + D4 + D4 + E7,184,0,128,U(1)^2
288,A1 + A2 + D8 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D6 + D8,196,0,128,U(1)^2
288,A1 + A2 + D8 + E7,2,0,-2,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A2 + D6 + D8,172,0,128,U(1)^2
288,A1 + A2 + D8 + E7,2,0,-1,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + A2 + D6 + D6,76,0,224,U(1)^2
288,A1 + A2 + D8 + E7,2,1,-1,1,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1/2, -1/2, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A1 + A1 + A2 + D6 + D6,64,0,224,U(1)^2
289,A2 + D9 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + D6 + D9,96,432,128,U(1)^2
289,A2 + D9 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A2 + D9 + E7,126,552,0,A1+U(1)
289,A2 + D9 + E7,0,0,1,2,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + D7 + E7,12,224,168,U(1)^2
289,A2 + D9 + E7,0,0,1,2,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A2 + D6 + D7,28,240,240,U(1)^2
289,A2 + D9 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + D4 + D5 + E7,280,160,160,U(1)^2
290,A1 + D10 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D6 + D10,140,320,128,U(1)^2
290,A1 + D10 + E7,0,1,0,-1,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D10 + E7,192,0,112,U(1)^2
290,A1 + D10 + E7,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D6 + D10,68,960,128,U(1)^2
290,A1 + D10 + E7,1,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + D4 + D6 + E7,104,256,192,U(1)^2
290,A1 + D10 + E7,1,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + D4 + D6 + D6,32,128,320,U(1)^2
290,A1 + D10 + E7,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D10 + E7,212,448,0,U(1)^2
290,A1 + D10 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + D10 + E7,0,1232,0,2A1
290,A1 + D10 + E7,0,1,1,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D8 + E7,68,960,128,U(1)^2
290,A1 + D10 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D8 + E7,64,256,304,U(1)^2
290,A1 + D10 + E7,0,0,1,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A1 + D6 + D8,68,192,256,U(1)^2
291,D11 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D6 + D11,100,528,128,U(1)^2
291,D11 + E7,0,1,0,-1,"{0, 0, 0, 0, 0, 1, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D11 + E7,134,692,0,A1+U(1)
291,D11 + E7,5,0,-3,4,"{0, 0, 0, 0, 0, 0, 1, -1, 9/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4}",A3 + D8 + E7,256,256,224,U(1)^2
291,D11 + E7,3,1,-1,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/2, 0, 0, 0, 0, 0, 1/2, 0}",A1 + A1 + D9 + E7,72,224,184,U(1)^2
291,D11 + E7,3,1,-1,1,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 3/2, 0, 0, 0, 0, 0, 1/2, 0}",A1 + A1 + A1 + D6 + D9,52,272,272,U(1)^2
291,D11 + E7,2,1,-1,1,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",D4 + D7 + E7,264,224,224,U(1)^2
292,A2 + A3 + E6 + E7,1,0,1,0,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + E6 + E7,96,324,0,U(1)^2
292,A2 + A3 + E6 + E7,2,0,-2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A5 + E7,108,0,152,U(1)^2
292,A2 + A3 + E6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + D6 + E6,288,0,128,U(1)^2
292,A2 + A3 + E6 + E7,2,0,-2,2,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/2, 1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A3 + A5 + D6,60,0,208,U(1)^2
292,A2 + A3 + E6 + E7,1,1,1,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A1 + A2 + A3 + A5 + A7,192,0,110,U(1)^2
293,A1 + A4 + E6 + E7,2,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A4 + E6 + E7,240,0,112,U(1)^2
293,A1 + A4 + E6 + E7,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A5 + E7,160,0,152,U(1)^2
293,A1 + A4 + E6 + E7,0,1,2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, -1/4, 3/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A5 + E7,164,0,80,U(1)^2
293,A1 + A4 + E6 + E7,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D6 + E6,268,0,128,U(1)^2
293,A1 + A4 + E6 + E7,2,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + D6 + E6,308,0,128,U(1)^2
294,A5 + E6 + E7,1,1,1,-1,"{0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A5 + E6 + E7,84,0,0,U(1)^2
294,A5 + E6 + E7,1,0,1,0,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2}",A1 + A5 + A5 + E7,264,0,80,U(1)^2
294,A5 + E6 + E7,2,1,0,-1,"{0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 3/4}",A1 + A5 + A5 + E7,144,0,152,U(1)^2
294,A5 + E6 + E7,0,0,2,0,"{0, 0, 0, 0, 1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A5 + D6 + E6,348,0,128,U(1)^2
294,A5 + E6 + E7,0,1,2,-1,"{0, 0, 0, 0, 1, 0, 0, 0, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A5 + A5 + D6,196,0,208,U(1)^2
295,D5 + E6 + E7,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D5 + E6 + E7,176,0,0,U(1)^2
295,D5 + E6 + E7,2,0,-1,2,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + E6 + E7,272,0,136,U(1)^2
295,D5 + E6 + E7,4,0,-2,4,"{0, 0, 0, 0, 0, 0, 1/2, -1/2, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A5 + D5 + E7,224,0,152,U(1)^2
295,D5 + E6 + E7,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + E7,124,0,128,U(1)^2
295,D5 + E6 + E7,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D5 + D6 + E6,332,0,128,U(1)^2
295,D5 + E6 + E7,2,0,-1,2,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + D6 + E6,148,0,176,U(1)^2
295,D5 + E6 + E7,4,0,-2,4,"{0, 0, 0, 0, 1/2, 1/2, 1, 0, 3/2, -1/2, -1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A5 + D5 + D6,292,0,208,U(1)^2
296,A1 + A1 + E8 + E8,1,1,-1,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + E8 + E8,4,1936,0,2A1
296,A1 + A1 + E8 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + D8 + D8,0,0,512,U(1)^2
296,A1 + A1 + E8 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D8 + E8,144,256,256,U(1)^2
296,A1 + A1 + E8 + E8,1,1,-1,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + D8 + E8,128,512,192,U(1)^2
296,A1 + A1 + E8 + E8,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + E7 + E8,132,448,224,U(1)^2
296,A1 + A1 + E8 + E8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + E7 + E7,36,64,448,U(1)^2
297,A2 + E8 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + D8 + D8,0,0,512,U(1)^2
297,A2 + E8 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + D8 + E8,304,0,256,U(1)^2
297,A2 + E8 + E8,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + E7 + E8,124,0,112,U(1)^2
297,A2 + E8 + E8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + E7 + E7,76,0,448,U(1)^2
298,A2 + A2 + A3 + A3 + E8,1,1,-1,-1,"{0, 0, -1/2, 1/2, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A3 + A3 + E8,192,0,36,U(1)^2
298,A2 + A2 + A3 + A3 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + A3 + A3 + D8,272,0,256,U(1)^2
299,A1 + A1 + A4 + A4 + E8,2,2,-2,-2,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + A4 + E8,124,400,0,U(1)^2
299,A1 + A1 + A4 + A4 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A4 + D8,336,0,256,U(1)^2
299,A1 + A1 + A4 + A4 + E8,0,0,0,0,"{-1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A4 + D8,0,0,192,U(1)^2
299,A1 + A1 + A4 + A4 + E8,2,2,-2,-2,"{0, 0, 1/2, 1/2, 0, 0, 0, -1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A4 + A4 + E7,84,0,224,U(1)^2
300,A1 + A2 + A3 + A4 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + A4 + E8,374,0,0,U(1)^2
300,A1 + A2 + A3 + A4 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + A3 + A4 + D8,272,0,256,U(1)^2
300,A1 + A2 + A3 + A4 + E8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + A3 + A4 + E7,68,0,224,U(1)^2
301,A5 + A5 + E8,3,1,-3,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0}",A5 + A5 + E8,204,0,0,U(1)^2
301,A5 + A5 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A5 + A5 + D8,400,0,256,U(1)^2
302,A2 + A3 + A5 + E8,1,0,1,0,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A3 + A5 + E8,144,180,0,U(1)^2
302,A2 + A3 + A5 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A3 + A5 + D8,240,0,256,U(1)^2
303,A1 + A4 + A5 + E8,3,1,-3,-1,"{0, 0, 1, 1/2, 1/2, 1/2, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + A5 + E8,240,0,40,U(1)^2
303,A1 + A4 + A5 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + A5 + D8,272,0,256,U(1)^2
304,A2 + A2 + A6 + E8,3,1,-3,-1,"{0, 0, 0, 1/2, 1/2, 1/2, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + A6 + E8,144,0,0,U(1)^2
304,A2 + A2 + A6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + A6 + D8,336,0,256,U(1)^2
305,A1 + A1 + A2 + A6 + E8,0,1,0,-1,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A6 + E8,284,0,0,U(1)^2
305,A1 + A1 + A2 + A6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A6 + D8,304,0,256,U(1)^2
305,A1 + A1 + A2 + A6 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A6 + E7,172,0,224,U(1)^2
305,A1 + A1 + A2 + A6 + E8,0,0,0,0,"{-1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A6 + E7,76,0,224,U(1)^2
306,A1 + A3 + A6 + E8,4,1,-4,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + A6 + E8,314,0,0,U(1)^2
306,A1 + A3 + A6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + A6 + D8,368,0,256,U(1)^2
306,A1 + A3 + A6 + E8,2,2,-2,-2,"{1/2, 1/2, 0, 0, 0, 0, 0, -1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + A6 + E7,92,0,224,U(1)^2
307,A4 + A6 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + A6 + D8,464,0,256,U(1)^2
308,A1 + A2 + A7 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A2 + A7 + E8,352,0,70,U(1)^2
308,A1 + A2 + A7 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A7 + D8,528,0,256,U(1)^2
308,A1 + A2 + A7 + E8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, -1/2, 1/2}",A1 + A1 + A2 + A7 + E7,132,0,224,U(1)^2
309,A1 + A1 + A8 + E8,0,1,0,-1,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A8 + E8,220,336,0,U(1)^2
309,A1 + A1 + A8 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A8 + D8,368,0,256,U(1)^2
309,A1 + A1 + A8 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A8 + E7,188,0,224,U(1)^2
309,A1 + A1 + A8 + E8,0,0,0,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A8 + E7,92,0,224,U(1)^2
310,A2 + A8 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A8 + D8,400,0,256,U(1)^2
310,A2 + A8 + E8,2,1,-2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A2 + A8 + E7,36,0,112,U(1)^2
311,A1 + A9 + E8,1,1,1,-1,"{1/4, -1/4, -1/4, -1/4, 3/4, 3/4, 3/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A9 + E8,220,0,0,U(1)^2
311,A1 + A9 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A9 + D8,400,0,256,U(1)^2
311,A1 + A9 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A9 + E7,196,0,224,U(1)^2
312,A10 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A10 + D8,720,0,256,U(1)^2
313,D5 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D5 + D5 + E8,42,840,0,A1+U(1)
313,D5 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D5 + D5 + E8,64,0,100,U(1)^2
313,D5 + D5 + E8,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A1 + A3 + A3 + E8,100,192,96,U(1)^2
313,D5 + D5 + E8,0,0,1,2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D5 + D5 + D8,16,640,256,U(1)^2
313,D5 + D5 + E8,0,1,1,-1,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 1/2, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + D5 + E7,4,352,272,U(1)^2
314,A1 + A4 + D5 + E8,2,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A4 + D5 + E8,250,0,0,U(1)^2
314,A1 + A4 + D5 + E8,2,1,-2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A3 + A4 + E8,388,0,48,U(1)^2
314,A1 + A4 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D5 + D8,0,0,288,U(1)^2
314,A1 + A4 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A4 + D5 + D8,240,0,256,U(1)^2
314,A1 + A4 + D5 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A4 + D5 + E7,156,0,224,U(1)^2
314,A1 + A4 + D5 + E8,2,0,-2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A3 + A4 + E7,60,0,272,U(1)^2
315,A5 + D5 + E8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 1/2, 1/2, 0, 0, 0, 0}",A5 + D5 + E8,320,0,0,U(1)^2
315,A5 + D5 + E8,2,1,-2,1,"{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A3 + A5 + E8,296,0,64,U(1)^2
315,A5 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A5 + D5 + D8,0,0,288,U(1)^2
315,A5 + D5 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A5 + D5 + D8,400,0,256,U(1)^2
315,A5 + D5 + E8,2,0,-2,2,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1, 0, 0, 0, 0, 0, 1/2, 1/2}",A1 + A1 + A1 + A3 + A5 + E7,100,0,272,U(1)^2
316,A2 + A2 + D6 + E8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}",A2 + A2 + D6 + E8,192,0,0,U(1)^2
316,A2 + A2 + D6 + E8,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A2 + A2 + D4 + D8,0,0,288,U(1)^2
316,A2 + A2 + D6 + E8,0,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + D6 + D8,0,0,320,U(1)^2
316,A2 + A2 + D6 + E8,0,0,0,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + A2 + D4 + E8,272,0,64,U(1)^2
316,A2 + A2 + D6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A2 + A2 + D6 + D8,208,0,256,U(1)^2
316,A2 + A2 + D6 + E8,0,0,2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + A2 + D4 + E7,52,0,288,U(1)^2
317,A4 + D6 + E8,0,2,0,0,"{0, 0, 0, 0, -1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + D6 + E8,152,640,0,A1+U(1)
317,A4 + D6 + E8,0,2,2,-2,"{0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A4 + D4 + E8,208,64,64,U(1)^2
317,A4 + D6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A4 + D6 + D8,176,384,256,U(1)^2
317,A4 + D6 + E8,1,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A4 + D4 + E7,44,288,288,U(1)^2
318,A1 + A2 + D7 + E8,0,0,0,2,"{0, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + D7 + E8,110,664,0,A1+U(1)
318,A1 + A2 + D7 + E8,1,0,0,0,"{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A2 + D5 + E8,264,80,80,U(1)^2
318,A1 + A2 + D7 + E8,1,0,1,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A2 + A3 + D4 + E8,216,96,96,U(1)^2
318,A1 + A2 + D7 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + D7 + D8,112,448,256,U(1)^2
318,A1 + A2 + D7 + E8,0,0,0,0,"{0, 0, 0, 0, -1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + D7 + E7,28,112,224,U(1)^2
318,A1 + A2 + D7 + E8,1,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A2 + D5 + E7,28,304,304,U(1)^2
319,A1 + D9 + E8,0,0,2,0,"{-1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D9 + E8,90,772,0,A1+U(1)
319,A1 + D9 + E8,0,1,2,-1,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + D7 + E8,316,112,112,U(1)^2
319,A1 + D9 + E8,1,1,1,-1,"{0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D6 + E8,272,128,136,U(1)^2
319,A1 + D9 + E8,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + D4 + D5 + E8,200,160,160,U(1)^2
319,A1 + D9 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + D8 + D9,80,576,256,U(1)^2
319,A1 + D9 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + D9 + E7,116,144,224,U(1)^2
319,A1 + D9 + E8,0,0,2,0,"{0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + D7 + E7,20,336,336,U(1)^2
320,D10 + E8,0,0,2,0,"{0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",D10 + E8,20,1680,0,2A1
320,D10 + E8,0,0,1,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D4 + D6 + E8,136,384,192,U(1)^2
320,D10 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",D8 + D10,16,1280,256,U(1)^2
320,D10 + E8,0,0,1,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2}",A1 + A1 + A1 + D8 + E7,4,704,352,U(1)^2
321,A1 + A3 + E6 + E8,1,0,1,0,"{0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + E6 + E8,300,0,0,U(1)^2
321,A1 + A3 + E6 + E8,2,1,-2,-1,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A3 + A5 + E8,316,0,80,U(1)^2
321,A1 + A3 + E6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A3 + D8 + E6,208,0,256,U(1)^2
321,A1 + A3 + E6 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + E6 + E7,148,0,224,U(1)^2
321,A1 + A3 + E6 + E8,2,0,-2,0,"{-1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A3 + A5 + E7,52,0,304,U(1)^2
322,A4 + E6 + E8,1,0,1,1,"{0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0}",A4 + E6 + E8,74,0,0,U(1)^2
322,A4 + E6 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A4 + D8 + E6,336,0,256,U(1)^2
322,A4 + E6 + E8,0,0,2,0,"{1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 1/2, 1/2, 0, 0, 1/2, 1/2, 1/2}",A1 + A1 + A4 + A5 + E7,84,0,304,U(1)^2
323,D4 + E6 + E8,0,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}",D4 + E6 + E8,62,672,0,A1+U(1)
323,D4 + E6 + E8,1,0,0,0,"{0, 0, 1/2, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A1 + A1 + A1 + A5 + E8,76,336,112,U(1)^2
323,D4 + E6 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",D4 + D8 + E6,16,768,256,U(1)^2
323,D4 + E6 + E8,0,0,0,0,"{0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A1 + A1 + E6 + E7,4,768,256,U(1)^2
323,D4 + E6 + E8,1,0,0,0,"{-1/2, 1/2, 1/2, 1/2, 0, 1/2, 1/2, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A5 + D4 + E7,4,192,304,U(1)^2
324,A1 + A2 + E7 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D6 + E8,192,0,128,U(1)^2
324,A1 + A2 + E7 + E8,0,1,2,-1,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A1 + A2 + D6 + E8,236,0,128,U(1)^2
324,A1 + A2 + E7 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A1 + A2 + D8 + E7,176,0,256,U(1)^2
324,A1 + A2 + E7 + E8,0,1,0,-1,"{0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + E7 + E7,140,0,224,U(1)^2
324,A1 + A2 + E7 + E8,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A2 + E7 + E7,60,0,224,U(1)^2
324,A1 + A2 + E7 + E8,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A1 + A2 + D6 + E7,44,0,352,U(1)^2
325,A3 + E7 + E8,0,1,2,-1,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A3 + E7 + E8,118,756,0,A1+U(1)
325,A3 + E7 + E8,0,0,0,0,"{0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}",A1 + A3 + D6 + E8,244,144,128,U(1)^2
325,A3 + E7 + E8,0,0,0,0,"{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 1/2}",A3 + D8 + E7,272,192,256,U(1)^2
325,A3 + E7 + E8,0,0,2,0,"{0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A3 + E7 + E7,40,0,224,U(1)^2
325,A3 + E7 + E8,0,0,2,0,"{0, 0, 0, 0, 1/2, 1/2, 0, 1, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4}",A1 + A1 + A3 + D6 + E7,68,48,352,U(1)^2

